Photospheric aluminium abundances of A-type main-sequence stars

Although anomalous surface abundances are often observed in A-type main-sequence stars (known as chemically peculiar stars; e.g., metallic line stars or Am stars), our understanding about the behavior of aluminium is still insufficient. Actually, even whether Al is overabundant or underabundant in Am stars is not clarified. This is presumably because most of the previous studies employed the Al I 3944/3961 lines with the assumption of LTE, despite that a considerable non-LTE effect is expected in this resonance doublet. With an aim to shed light on this issue, extensive statistical-equilibrium calculations on Al I/Al II were carried out for a wide range of atmospheric parameters, based on which the non-LTE Al abundances were determined by applying the spectrum-fitting technique to the Al I 3944/3961 lines for 63 A-type dwarfs (7000 < Teff < 10000 K) of comparatively lower rotational velocities (vsini < 100 km/s). The following results were obtained. (1) The non-LTE corrections (Delta) are positive (reflecting the importance of overionization) and significantly large (0.3 < Delta < 1.0 dex depending on Teff; generally Delta_3944 < Delta_3961). (2) By applying these corrections (and indispensable inclusion of Balmer line wings as background opacity), consistent non-LTE abundances for both lines could be obtained, and the serious zero-point discrepancy (considerably negative [Al/H] for normal metallicity stars of [Fe/H]~ 0) found in old studies has been settled. (3) Al abundances of A-type stars are almost in proportion to [Fe/H] (tending to be overabundant in Am stars) with an approximate relation of [Al/H]~1.2[Fe/H]. which is qualitatively consistent with the prediction of the diffusion theory (suggesting an Al excess in the photosphere of Am stars).

==> anc/README.txt <==
================================================================================
Keywords: physical processes: diffusion -- stars: abundances 
-- stars: atmospheres -- stars: chemically peculiar -- stars: early-type 

Abstract:

These files are the supplementary materials (electronic data tables) of 
the paper "Photospheric aluminium abundances of A-type main-sequence 
stars (Y. Takeda)":
(1) "tableE?.dat"  contain the data of fundamental stellar parameters 
and the results of Al abundance analysis for the 63 program stars. 
(2) In "ncor????.???" are presented the results of non-LTE abundance 
corrections for Al I 3944 and Al I 3961 lines computed on a grid of 
models [Teff= 6500, 7000, 7500, 8000, 8500, 9000, 9500, 10000, 11000, 
12000, 13000, 14000 K, log g (cm s-2) = 3.0, 3.5, 4.0, 4.5, and 
[X/H] (=[Fe/H]) = -1.0, -0.5, 0.0, +0.5] for the microturbulence 
values of 1, 2, 3, and 4 km/s.

File Summary:
--------------------------------------------------------------------------
FileName  Lrecl Records Explanations
--------------------------------------------------------------------------
README.txt   ---   --   This file
tableE1.dat  178   63   Basic stellar data and abundances results from Al I 3944/3961 lines
tableE2.dat   65    8   Abundances results from Al I 6696 line
tableE3.dat   65    6   Abundances results from Al II 3900 line
tableE4.dat   65   10   Abundances results from Al II 4663 line
ncor3944.m10   93  192  EWs and NLTE corrections of Al I 3944 line for [X/H]=-1.0 models
ncor3944.m05   93  192  EWs and NLTE corrections of Al I 3944 line for [X/H]=-0.5 models
ncor3944.p00   93  192  EWs and NLTE corrections of Al I 3944 line for [X/H]= 0.0 models
ncor3944.p05   93  192  EWs and NLTE corrections of Al I 3944 line for [X/H]=+0.5 models
ncor3961.m10   93  192  EWs and NLTE corrections of Al I 3961 line for [X/H]=-1.0 models
ncor3961.m05   93  192  EWs and NLTE corrections of Al I 3961 line for [X/H]=-0.5 models
ncor3961.p00   93  192  EWs and NLTE corrections of Al I 3961 line for [X/H]= 0.0 models
ncor3961.p05   93  192  EWs and NLTE corrections of Al I 3961 line for [X/H]=+0.5 models
--------------------------------------------------------------------------

Description: "tableE1.dat"
--------------------------------------------------------------------------
This file comprises 63 lines of data (each corresponding to the targets 
of this study). Included data in each line are: fundamental stellar data 
(e.g., catalogue number, spectral type, atmospheric parameters, 
photometric data, parallax, projected rotational velocity, etc.), 
and the results of abundance analysis (non-LTE Al abundances derived from
the equivalent widths of Al I 3944/3961 lines (inversely computed from 
fitting-based solutions).
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE1.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  1  A1    --- caution_flag If "x", results may be unreliable (problems in obs.data) 
   3-  8  I6    ---      HD      HD number (Henry Draper Catalogue)
  10- 14  I5    ---      HR      HR number (Bright Star Catalogue)
  15- 21  I7    ---      HIP     HIP number(Hipparcos Catalogue)
  22- 31  A10   ---      Name    star name (from Bright Star Catalogue)
  34- 43  A10   ---      SpType  spectral type (from Hipparcos catalogue)
  44- 50  F7.2  m.a.s    pi      trigonometric parallax (Hipparcos new reduction)
  51- 56  F6.2  mag      V       apparent visual magnitude (Hipparcos catalogue)
  57- 61  F5.2  mag      Av      Interstellar extinction (Arenou et al. 1992)
  62- 67  F6.2  mag      Mv      absolute visual magnitude (extinction-corrected)
  68- 73  F6.2  mag      BC      bolometric correction (Flower 1996)
  74- 78  F5.2  dex   lg(L/Lsun) log luminosity (solar unit)
  79- 84  I6     K       Teff    effective temperature        
  85- 89  F5.2  dex      Logg    log surface gravity (cgs unit)        
  90- 95  F6.2  dex     [Fe/H]   Fe abundance relative to Procyon 
  96-100  F5.1  km/s     xi      microturbulence (derived by Teff-dependent relation)
 101-104  I4    km/s     vsini   projected rotational velocity 
 105-112  F8.1   mA      W3944   equivalent width of Al I 3944
 113-119  F7.3  dex     AN3944   NLTE Al abundance for Al I 3944
 120-126  F7.3  dex     AL3944   LTE Al abundance for Al I 3944
 127-133  F7.3  dex      d3944   NLTE correction for Al I 3944 (= AN3944 - AL3944)
 134-141  F8.1   mA      W3961   equivalent width of Al I 3961
 142-148  F7.3  dex     AN3961   NLTE Al abundance for Al I 3961
 149-155  F7.3  dex     AL3961   LTE Al abundance for Al I 3961
 156-162  F7.3  dex      d3961   NLTE correction for Al I 3961 (= AN3961 - AL3961)
 165-165  A1    ---     Source   Key to the data used for the analysis of Al I 3944/3961 lines(see [Note3])
 168-171  A4    ---     SBflag   spectroscopic binary or radial velocity variable  (cf. [Note2])
 174-175  A2    ---     CPflag   'Am': Am star, 'Hg': HgMn star, 'LB': lambda Boo star  
 178-178  A1    ---     ifhyades  'H' --> Hyades star; otherwise blank  
-----------------------------------------------------------------------------

[Note1]
 A is the logarithmic number abundance (relative to H) expressed in the 
usual normalization of A(H) = 12.00.

[Note2]
A --> OAO/HIDES spectra obtained in 2017 October (cf. Sect. 3.1 in the main text)

B --> BAO/BOES spectra obtained in 2008 January, 2008 September, 2009 January
      (cf. Takeda et al. 2008, 2009)
C --> OAO/HIDES spectra obtained in 2008 October
      (cf. Takeda et al. 2012)
D --> OAO/HIDES spectra of Vega obtained in 2006 May
      (cf. Takeda et al. 2007)

[Note3]
Taken from The Bright Star Catalogue (Hoffleit & Jaschek 1991).
V  ... radial velocity variable
SB ... spectroscopic binary (SB1: single line, SB2: double line) 
       "o" means that orbital elements are published.

Description: "tableE2.dat"
--------------------------------------------------------------------------
This file comprises the abundance results for selected 8 stars derived from 
the Al I 6696 line. Note that the abundances from the weaker Al I 6698 lines 
(half as strong as Al I 6696) are essentially the same, and thus are not shown here. 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE2.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  1  A1    --- caution_flag If "x", results may be unreliable (problems in obs.data) 
   3-  8  I6    ---      HD      HD number (Henry Draper Catalogue)
   9- 14  I6     K       Teff    effective temperature        
  15- 19  F5.2  dex      Logg    log surface gravity (cgs unit)        
  20- 25  F6.2  dex     [Fe/H]   Fe abundance relative to Procyon 
  26- 30  F5.1  km/s     xi       microturbulence (derived by Teff-dependent relation)
  31- 34  I4    km/s     vsini   projected rotational velocity 
  35- 41  F7.1   mA      W6696   equivalent width of Al I 6696
  42- 48  F7.3  dex     AN6696   NLTE Al abundance for Al I 6696
  49- 55  F7.3  dex     AL6696   LTE Al abundance for Al I 6696
  56- 62  F7.3  dex      d6696   NLTE correction for Al I 6696 (= AN6696 - AL6696)
  65- 65  A1    ---     Source   Key to the data used for the analysis of Al I 6696/6698 lines
-----------------------------------------------------------------------------


Description: "tableE3.dat"
--------------------------------------------------------------------------
This file comprises the abundance results for selected 6 stars derived from 
the Al II 3900 line. 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE3.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  1  A1    --- caution_flag If "x", results may be unreliable (problems in obs.data) 
   3-  8  I6    ---      HD      HD number (Henry Draper Catalogue)
   9- 14  I6     K       Teff    effective temperature        
  15- 19  F5.2  dex      Logg    log surface gravity (cgs unit)        
  20- 25  F6.2  dex     [Fe/H]   Fe abundance relative to Procyon 
  26- 30  F5.1  km/s     xi      microturbulence (derived by Teff-dependent relation)
  31- 34  I4    km/s     vsini   projected rotational velocity 
  35- 41  F7.1   mA      W3900   equivalent width of Al II 
  42- 48  F7.3  dex     AN3900   NLTE Al abundance for Al II 3900
  49- 55  F7.3  dex     AL3900   LTE Al abundance for Al II 3900
  56- 62  F7.3  dex      d3900   NLTE correction for Al II 3900 (= AN3900 - AL3900)
  65- 65  A1    ---     Source   Key to the data used for the analysis of Al II 3900 line
-----------------------------------------------------------------------------


Description: "tableE4.dat"
--------------------------------------------------------------------------
This file comprises the abundance results for selected 10 stars derived from 
the Al II 4663 line. 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE4.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  1  A1    --- caution_flag If "x", results may be unreliable (problems in obs.data) 
   3-  8  I6    ---      HD      HD number (Henry Draper Catalogue)
   9- 14  I6     K       Teff    effective temperature        
  15- 19  F5.2  dex      Logg    log surface gravity (cgs unit)        
  20- 25  F6.2  dex     [Fe/H]   Fe abundance relative to Procyon 
  26- 30  F5.1  km/s     xi      microturbulence (derived by Teff-dependent relation)
  31- 34  I4    km/s     vsini   projected rotational velocity 
  35- 41  F7.1   mA      W4663   equivalent width of Al II 4663
  42- 48  F7.3  dex     AN4663   NLTE Al abundance for Al II 4663
  49- 55  F7.3  dex     AL4663   LTE Al abundance for Al II 4663
  56- 62  F7.3  dex      d4663   NLTE correction for Al II 4663 (= AN4663 - AL4663)
  65- 65  A1    ---     Source   Key to the data used for the analysis of Al II 4663 line
-----------------------------------------------------------------------------





Description: "ncor???????.dat"
--------------------------------------------------------------------------
The data contained in each of these data files are:
lambda, xi, [Al/Fe] (=0.00), Ainput, W(LTE), W(NLTE), A(NLTE), A(LTE), delta
and code, where lambda is the line wavelength. xi is the microturbulent 
velocity, and [Al/Fe]=0 was assumed for all calculations.
The theoretical equivalent widths (LTE as well as NLTE) were evaluated for 
Ainput = 6.47 + [Fe/H]  (6.47 is the solar alminum abundance)
A(NLTE) and A(LTE) are the abundances derived from W(NLTE) under
the assumption of NLTE and LTE, respectively.
Though A(NLTE) should be equal to Ainput in the strict sense,
there are practically small discrepancy because of numerical problems. 
The delta is the NLTE correction defined as delta = A(NLTE)-A(LTE).
The code represents effective temperature, surface gravity, and metallicity:
for example,
    t070g30m05 --> Teff=7000K  log g=3.0 [X/H]=[Fe/H]=-0.5
    t085g40m10 --> Teff=8500K  log g=4.0 [X/H]=[Fe/H]=-1.0
    t100g45p00 --> Teff=10000K log g=4.5 [X/H]=[Fe/H]= 0.0
    t130g35p05 --> Teff=13000K log g=3.5 [X/H]=[Fe/H]=+0.5
--------------------------------------------------------------------------

Byte-by-byte Description: "ncor???????.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label       Explanations
--------------------------------------------------------------------------------
   1-  9  F9.2  A       wavelength   wavelength of the line
  10- 13  F4.1  km/s    xi           microturbulence
  14- 18  F5.1  dex     [Al/Fe]      assigned alminum-to-iron logarithmic abundance ratio
  19- 25  F7.3  dex     Ainput       assigned Al abundance (usual normalization of H=12.00)
  29- 36  F8.2  mA      W(LTE)       LTE equivalent width
  39- 46  F8.2  mA      W(NLTE)      NLTE equivalent width
  47- 53  F7.3  dex     A(NLTE)      NLTE abundance
  54- 60  F7.3  dex     A(LTE)       LTE abundance
  61- 67  F7.3  dex     Delta        Non-LTE abundance correction
  68- 75  F8.0   K      Teff         Effective temperature
  76- 81  F6.2  dex     Log g        logarithmic surface gravity (in c.g.s)
  84- 93  A10   ---     code         model code
--------------------------------------------------------------------------------



==> anc/ncor3944.m05 <==
  3944.01 1.0  0.0  5.970     158.49    120.23  5.954  5.358  0.596   6500.  3.00  t065g30m05
  3944.01 1.0  0.0  5.970     177.83    125.89  5.973  5.344  0.629   6500.  3.50  t065g35m05
  3944.01 1.0  0.0  5.970     223.87    141.25  5.979  5.366  0.613   6500.  4.00  t065g40m05
  3944.01 1.0  0.0  5.970     288.40    173.78  5.959  5.412  0.547   6500.  4.50  t065g45m05
  3944.01 1.0  0.0  5.970     138.04    109.65  5.948  5.345  0.603   7000.  3.00  t070g30m05
  3944.01 1.0  0.0  5.970     134.90    107.15  5.954  5.385  0.569   7000.  3.50  t070g35m05
  3944.01 1.0  0.0  5.970     151.36    109.65  5.981  5.345  0.636   7000.  4.00  t070g40m05
  3944.01 1.0  0.0  5.970     177.83    117.49  5.985  5.339  0.646   7000.  4.50  t070g45m05
  3944.01 1.0  0.0  5.970     120.23    102.33  5.956  5.486  0.470   7500.  3.00  t075g30m05
  3944.01 1.0  0.0  5.970     123.03    100.00  5.970  5.414  0.556   7500.  3.50  t075g35m05
  3944.01 1.0  0.0  5.970     128.82     97.72  5.983  5.324  0.659   7500.  4.00  t075g40m05
  3944.01 1.0  0.0  5.970     128.82     95.50  5.956  5.340  0.616   7500.  4.50  t075g45m05
  3944.01 1.0  0.0  5.970     107.15     93.33  5.991  5.612  0.379   8000.  3.00  t080g30m05
  3944.01 1.0  0.0  5.970     107.15     91.20  5.969  5.530  0.439   8000.  3.50  t080g35m05
  3944.01 1.0  0.0  5.970     109.65     89.13  5.983  5.458  0.525   8000.  4.00  t080g40m05
  3944.01 1.0  0.0  5.970     112.20     85.11  5.957  5.331  0.626   8000.  4.50  t080g45m05
  3944.01 1.0  0.0  5.970      89.13     74.13  5.970  5.612  0.358   8500.  3.00  t085g30m05
  3944.01 1.0  0.0  5.970      93.33     77.62  5.968  5.602  0.366   8500.  3.50  t085g35m05
  3944.01 1.0  0.0  5.970      95.50     77.62  5.968  5.548  0.420   8500.  4.00  t085g40m05
  3944.01 1.0  0.0  5.970      95.50     75.86  5.975  5.470  0.505   8500.  4.50  t085g45m05
  3944.01 1.0  0.0  5.970      69.18     50.12  5.975  5.625  0.350   9000.  3.00  t090g30m05
  3944.01 1.0  0.0  5.970      75.86     58.88  5.979  5.642  0.337   9000.  3.50  t090g35m05
  3944.01 1.0  0.0  5.970      79.43     63.10  5.973  5.619  0.354   9000.  4.00  t090g40m05
  3944.01 1.0  0.0  5.970      81.28     63.10  5.959  5.554  0.405   9000.  4.50  t090g45m05
  3944.01 1.0  0.0  5.970      44.67     28.18  5.966  5.649  0.317   9500.  3.00  t095g30m05
  3944.01 1.0  0.0  5.970      53.70     37.15  5.971  5.664  0.307   9500.  3.50  t095g35m05
  3944.01 1.0  0.0  5.970      61.66     44.67  5.967  5.659  0.308   9500.  4.00  t095g40m05
  3944.01 1.0  0.0  5.970      66.07     48.98  5.964  5.630  0.334   9500.  4.50  t095g45m05
  3944.01 1.0  0.0  5.970      26.92     16.22  5.967  5.693  0.274  10000.  3.00  t100g30m05
  3944.01 1.0  0.0  5.970      33.88     21.88  5.975  5.703  0.272  10000.  3.50  t100g35m05
  3944.01 1.0  0.0  5.970      41.69     28.18  5.976  5.704  0.272  10000.  4.00  t100g40m05
  3944.01 1.0  0.0  5.970      48.98     33.88  5.973  5.690  0.283  10000.  4.50  t100g45m05
  3944.01 1.0  0.0  5.970      10.72      6.76  5.976  5.750  0.226  11000.  3.00  t110g30m05
  3944.01 1.0  0.0  5.970      13.49      8.71  5.967  5.753  0.214  11000.  3.50  t110g35m05
  3944.01 1.0  0.0  5.970      16.60     10.96  5.975  5.762  0.213  11000.  4.00  t110g40m05
  3944.01 1.0  0.0  5.970      19.95     13.18  5.966  5.746  0.220  11000.  4.50  t110g45m05
  3944.01 1.0  0.0  5.970       4.68      2.95  5.979  5.764  0.215  12000.  3.00  t120g30m05
  3944.01 1.0  0.0  5.970       6.31      4.17  5.976  5.782  0.194  12000.  3.50  t120g35m05
  3944.01 1.0  0.0  5.970       7.76      5.25  5.967  5.781  0.186  12000.  4.00  t120g40m05
  3944.01 1.0  0.0  5.970       9.12      6.17  5.970  5.782  0.188  12000.  4.50  t120g45m05
  3944.01 1.0  0.0  5.970       1.86      1.17  5.984  5.775  0.209  13000.  3.00  t130g30m05
  3944.01 1.0  0.0  5.970       2.88      1.91  5.971  5.782  0.189  13000.  3.50  t130g35m05
  3944.01 1.0  0.0  5.970       3.89      2.63  5.967  5.788  0.179  13000.  4.00  t130g40m05
  3944.01 1.0  0.0  5.970       4.79      3.24  5.965  5.787  0.178  13000.  4.50  t130g45m05
  3944.01 1.0  0.0  5.970       0.62      0.40  5.971  5.779  0.192  14000.  3.00  t140g30m05
  3944.01 1.0  0.0  5.970       1.17      0.78  5.985  5.803  0.182  14000.  3.50  t140g35m05
  3944.01 1.0  0.0  5.970       1.82      1.23  5.962  5.788  0.174  14000.  4.00  t140g40m05
  3944.01 1.0  0.0  5.970       2.45      1.66  5.981  5.807  0.174  14000.  4.50  t140g45m05
  3944.01 2.0  0.0  5.970     186.21    144.54  5.972  5.334  0.638   6500.  3.00  t065g30m05
  3944.01 2.0  0.0  5.970     204.17    147.91  5.984  5.305  0.679   6500.  3.50  t065g35m05
  3944.01 2.0  0.0  5.970     239.88    158.49  5.974  5.311  0.663   6500.  4.00  t065g40m05
  3944.01 2.0  0.0  5.970     302.00    190.55  5.977  5.406  0.571   6500.  4.50  t065g45m05
  3944.01 2.0  0.0  5.970     165.96    131.83  5.947  5.315  0.632   7000.  3.00  t070g30m05
  3944.01 2.0  0.0  5.970     162.18    128.82  5.972  5.368  0.604   7000.  3.50  t070g35m05
  3944.01 2.0  0.0  5.970     173.78    125.89  5.952  5.254  0.698   7000.  4.00  t070g40m05
  3944.01 2.0  0.0  5.970     194.98    131.83  5.969  5.252  0.717   7000.  4.50  t070g45m05
  3944.01 2.0  0.0  5.970     144.54    123.03  5.959  5.470  0.489   7500.  3.00  t075g30m05
  3944.01 2.0  0.0  5.970     147.91    120.23  5.986  5.408  0.578   7500.  3.50  t075g35m05
  3944.01 2.0  0.0  5.970     151.36    114.82  5.971  5.280  0.691   7500.  4.00  t075g40m05
  3944.01 2.0  0.0  5.970     151.36    112.20  5.971  5.318  0.653   7500.  4.50  t075g45m05
  3944.01 2.0  0.0  5.970     128.82    109.65  5.970  5.572  0.398   8000.  3.00  t080g30m05
  3944.01 2.0  0.0  5.970     128.82    107.15  5.954  5.496  0.458   8000.  3.50  t080g35m05
  3944.01 2.0  0.0  5.970     131.83    104.71  5.973  5.430  0.543   8000.  4.00  t080g40m05
  3944.01 2.0  0.0  5.970     131.83    100.00  5.964  5.317  0.647   8000.  4.50  t080g45m05
  3944.01 2.0  0.0  5.970     104.71     85.11  5.959  5.595  0.364   8500.  3.00  t085g30m05
  3944.01 2.0  0.0  5.970     109.65     91.20  5.983  5.608  0.375   8500.  3.50  t085g35m05
  3944.01 2.0  0.0  5.970     112.20     91.20  5.981  5.553  0.428   8500.  4.00  t085g40m05
  3944.01 2.0  0.0  5.970     114.82     87.10  5.953  5.440  0.513   8500.  4.50  t085g45m05
  3944.01 2.0  0.0  5.970      79.43     54.95  5.968  5.621  0.347   9000.  3.00  t090g30m05
  3944.01 2.0  0.0  5.970      87.10     66.07  5.975  5.639  0.336   9000.  3.50  t090g35m05
  3944.01 2.0  0.0  5.970      93.33     72.44  5.982  5.629  0.353   9000.  4.00  t090g40m05
  3944.01 2.0  0.0  5.970      95.50     72.44  5.963  5.560  0.403   9000.  4.50  t090g45m05
  3944.01 2.0  0.0  5.970      48.98     30.20  5.973  5.658  0.315   9500.  3.00  t095g30m05
  3944.01 2.0  0.0  5.970      60.26     39.81  5.967  5.663  0.304   9500.  3.50  t095g35m05
  3944.01 2.0  0.0  5.970      69.18     48.98  5.968  5.662  0.306   9500.  4.00  t095g40m05
  3944.01 2.0  0.0  5.970      75.86     54.95  5.974  5.644  0.330   9500.  4.50  t095g45m05
  3944.01 2.0  0.0  5.970      28.18     16.98  5.975  5.702  0.273  10000.  3.00  t100g30m05
  3944.01 2.0  0.0  5.970      36.31     22.91  5.976  5.706  0.270  10000.  3.50  t100g35m05
  3944.01 2.0  0.0  5.970      44.67     29.51  5.969  5.700  0.269  10000.  4.00  t100g40m05
  3944.01 2.0  0.0  5.970      53.70     36.31  5.972  5.692  0.280  10000.  4.50  t100g45m05
  3944.01 2.0  0.0  5.970      10.96      6.76  5.970  5.745  0.225  11000.  3.00  t110g30m05
  3944.01 2.0  0.0  5.970      13.80      8.91  5.970  5.757  0.213  11000.  3.50  t110g35m05
  3944.01 2.0  0.0  5.970      16.98     11.22  5.973  5.762  0.211  11000.  4.00  t110g40m05
  3944.01 2.0  0.0  5.970      20.89     13.80  5.976  5.756  0.220  11000.  4.50  t110g45m05
  3944.01 2.0  0.0  5.970       4.79      2.95  5.977  5.762  0.215  12000.  3.00  t120g30m05
  3944.01 2.0  0.0  5.970       6.46      4.17  5.973  5.778  0.195  12000.  3.50  t120g35m05
  3944.01 2.0  0.0  5.970       7.94      5.25  5.962  5.777  0.185  12000.  4.00  t120g40m05
  3944.01 2.0  0.0  5.970       9.33      6.31  5.972  5.784  0.188  12000.  4.50  t120g45m05
  3944.01 2.0  0.0  5.970       1.86      1.17  5.983  5.774  0.209  13000.  3.00  t130g30m05
  3944.01 2.0  0.0  5.970       2.88      1.91  5.970  5.780  0.190  13000.  3.50  t130g35m05
  3944.01 2.0  0.0  5.970       3.89      2.63  5.965  5.787  0.178  13000.  4.00  t130g40m05
  3944.01 2.0  0.0  5.970       4.79      3.24  5.962  5.785  0.177  13000.  4.50  t130g45m05
  3944.01 2.0  0.0  5.970       0.62      0.40  5.971  5.779  0.192  14000.  3.00  t140g30m05
  3944.01 2.0  0.0  5.970       1.17      0.78  5.985  5.803  0.182  14000.  3.50  t140g35m05
  3944.01 2.0  0.0  5.970       1.82      1.23  5.961  5.787  0.174  14000.  4.00  t140g40m05
  3944.01 2.0  0.0  5.970       2.45      1.66  5.979  5.806  0.173  14000.  4.50  t140g45m05
  3944.01 3.0  0.0  5.970     223.87    173.78  5.966  5.281  0.685   6500.  3.00  t065g30m05
  3944.01 3.0  0.0  5.970     234.42    173.78  5.970  5.227  0.743   6500.  3.50  t065g35m05
  3944.01 3.0  0.0  5.970     269.15    181.97  5.971  5.238  0.733   6500.  4.00  t065g40m05
  3944.01 3.0  0.0  5.970     323.59    208.93  5.966  5.342  0.624   6500.  4.50  t065g45m05
  3944.01 3.0  0.0  5.970     199.53    162.18  5.978  5.328  0.650   7000.  3.00  t070g30m05
  3944.01 3.0  0.0  5.970     194.98    154.88  5.972  5.333  0.639   7000.  3.50  t070g35m05
  3944.01 3.0  0.0  5.970     204.17    151.36  5.980  5.240  0.740   7000.  4.00  t070g40m05
  3944.01 3.0  0.0  5.970     223.87    151.36  5.961  5.175  0.786   7000.  4.50  t070g45m05
  3944.01 3.0  0.0  5.970     177.83    147.91  5.945  5.439  0.506   7500.  3.00  t075g30m05
  3944.01 3.0  0.0  5.970     177.83    144.54  5.981  5.383  0.598   7500.  3.50  t075g35m05
  3944.01 3.0  0.0  5.970     181.97    138.04  5.985  5.269  0.716   7500.  4.00  t075g40m05
  3944.01 3.0  0.0  5.970     177.83    131.83  5.966  5.275  0.691   7500.  4.50  t075g45m05
  3944.01 3.0  0.0  5.970     154.88    131.83  5.982  5.571  0.411   8000.  3.00  t080g30m05
  3944.01 3.0  0.0  5.970     158.49    128.82  5.966  5.496  0.470   8000.  3.50  t080g35m05
  3944.01 3.0  0.0  5.970     158.49    125.89  5.991  5.435  0.556   8000.  4.00  t080g40m05
  3944.01 3.0  0.0  5.970     158.49    117.49  5.953  5.291  0.662   8000.  4.50  t080g45m05
  3944.01 3.0  0.0  5.970     125.89    100.00  5.974  5.607  0.367   8500.  3.00  t085g30m05
  3944.01 3.0  0.0  5.970     131.83    107.15  5.986  5.606  0.380   8500.  3.50  t085g35m05
  3944.01 3.0  0.0  5.970     134.90    107.15  5.981  5.548  0.433   8500.  4.00  t085g40m05
  3944.01 3.0  0.0  5.970     134.90    102.33  5.955  5.439  0.516   8500.  4.50  t085g45m05
  3944.01 3.0  0.0  5.970      91.20     60.26  5.962  5.619  0.343   9000.  3.00  t090g30m05
  3944.01 3.0  0.0  5.970     102.33     74.13  5.970  5.637  0.333   9000.  3.50  t090g35m05
  3944.01 3.0  0.0  5.970     109.65     81.28  5.964  5.613  0.351   9000.  4.00  t090g40m05
  3944.01 3.0  0.0  5.970     112.20     83.18  5.962  5.562  0.400   9000.  4.50  t090g45m05
  3944.01 3.0  0.0  5.970      53.70     31.62  5.967  5.656  0.311   9500.  3.00  t095g30m05
  3944.01 3.0  0.0  5.970      66.07     42.66  5.966  5.664  0.302   9500.  3.50  t095g35m05
  3944.01 3.0  0.0  5.970      77.62     53.70  5.969  5.666  0.303   9500.  4.00  t095g40m05
  3944.01 3.0  0.0  5.970      87.10     60.26  5.962  5.637  0.325   9500.  4.50  t095g45m05
  3944.01 3.0  0.0  5.970      29.51     17.38  5.971  5.700  0.271  10000.  3.00  t100g30m05
  3944.01 3.0  0.0  5.970      38.02     23.44  5.966  5.698  0.268  10000.  3.50  t100g35m05
  3944.01 3.0  0.0  5.970      48.98     30.90  5.966  5.698  0.268  10000.  4.00  t100g40m05
  3944.01 3.0  0.0  5.970      58.88     38.90  5.973  5.695  0.278  10000.  4.50  t100g45m05
  3944.01 3.0  0.0  5.970      11.22      6.92  5.971  5.746  0.225  11000.  3.00  t110g30m05
  3944.01 3.0  0.0  5.970      14.13      9.12  5.973  5.760  0.213  11000.  3.50  t110g35m05
  3944.01 3.0  0.0  5.970      17.38     11.48  5.976  5.765  0.211  11000.  4.00  t110g40m05
  3944.01 3.0  0.0  5.970      21.88     14.13  5.973  5.755  0.218  11000.  4.50  t110g45m05
  3944.01 3.0  0.0  5.970       4.79      2.95  5.974  5.760  0.214  12000.  3.00  t120g30m05
  3944.01 3.0  0.0  5.970       6.46      4.17  5.969  5.775  0.194  12000.  3.50  t120g35m05
  3944.01 3.0  0.0  5.970       7.94      5.37  5.975  5.790  0.185  12000.  4.00  t120g40m05
  3944.01 3.0  0.0  5.970       9.55      6.31  5.966  5.779  0.187  12000.  4.50  t120g45m05
  3944.01 3.0  0.0  5.970       1.86      1.17  5.982  5.773  0.209  13000.  3.00  t130g30m05
  3944.01 3.0  0.0  5.970       2.95      1.91  5.968  5.779  0.189  13000.  3.50  t130g35m05
  3944.01 3.0  0.0  5.970       3.98      2.63  5.963  5.785  0.178  13000.  4.00  t130g40m05
  3944.01 3.0  0.0  5.970       4.90      3.31  5.973  5.796  0.177  13000.  4.50  t130g45m05
  3944.01 3.0  0.0  5.970       0.62      0.40  5.971  5.778  0.193  14000.  3.00  t140g30m05
  3944.01 3.0  0.0  5.970       1.17      0.78  5.985  5.803  0.182  14000.  3.50  t140g35m05
  3944.01 3.0  0.0  5.970       1.82      1.23  5.961  5.787  0.174  14000.  4.00  t140g40m05
  3944.01 3.0  0.0  5.970       2.45      1.66  5.978  5.805  0.173  14000.  4.50  t140g45m05
  3944.01 4.0  0.0  5.970     263.03    204.17  5.950  5.223  0.727   6500.  3.00  t065g30m05
  3944.01 4.0  0.0  5.970     275.42    204.17  5.979  5.188  0.791   6500.  3.50  t065g35m05
  3944.01 4.0  0.0  5.970     302.00    208.93  5.974  5.178  0.796   6500.  4.00  t065g40m05
  3944.01 4.0  0.0  5.970     346.74    234.42  5.984  5.303  0.681   6500.  4.50  t065g45m05
  3944.01 4.0  0.0  5.970     239.88    190.55  5.953  5.277  0.676   7000.  3.00  t070g30m05
  3944.01 4.0  0.0  5.970     234.42    181.97  5.964  5.296  0.668   7000.  3.50  t070g35m05
  3944.01 4.0  0.0  5.970     239.88    177.83  5.992  5.217  0.775   7000.  4.00  t070g40m05
  3944.01 4.0  0.0  5.970     257.04    173.78  5.964  5.124  0.840   7000.  4.50  t070g45m05
  3944.01 4.0  0.0  5.970     213.80    177.83  5.978  5.463  0.515   7500.  3.00  t075g30m05
  3944.01 4.0  0.0  5.970     213.80    169.82  5.971  5.359  0.612   7500.  3.50  t075g35m05
  3944.01 4.0  0.0  5.970     213.80    162.18  5.991  5.257  0.734   7500.  4.00  t075g40m05
  3944.01 4.0  0.0  5.970     208.93    154.88  5.988  5.271  0.717   7500.  4.50  t075g45m05
  3944.01 4.0  0.0  5.970     186.21    154.88  5.985  5.568  0.417   8000.  3.00  t080g30m05
  3944.01 4.0  0.0  5.970     186.21    151.36  5.972  5.494  0.478   8000.  3.50  t080g35m05
  3944.01 4.0  0.0  5.970     186.21    144.54  5.961  5.392  0.569   8000.  4.00  t080g40m05
  3944.01 4.0  0.0  5.970     190.55    138.04  5.970  5.301  0.669   8000.  4.50  t080g45m05
  3944.01 4.0  0.0  5.970     147.91    114.82  5.981  5.616  0.365   8500.  3.00  t085g30m05
  3944.01 4.0  0.0  5.970     154.88    123.03  5.983  5.602  0.381   8500.  3.50  t085g35m05
  3944.01 4.0  0.0  5.970     158.49    123.03  5.975  5.540  0.435   8500.  4.00  t085g40m05
  3944.01 4.0  0.0  5.970     162.18    120.23  5.981  5.468  0.513   8500.  4.50  t085g45m05
  3944.01 4.0  0.0  5.970     102.33     66.07  5.970  5.630  0.340   9000.  3.00  t090g30m05
  3944.01 4.0  0.0  5.970     114.82     81.28  5.965  5.634  0.331   9000.  3.50  t090g35m05
  3944.01 4.0  0.0  5.970     125.89     91.20  5.965  5.618  0.347   9000.  4.00  t090g40m05
  3944.01 4.0  0.0  5.970     131.83     95.50  5.979  5.584  0.395   9000.  4.50  t090g45m05
  3944.01 4.0  0.0  5.970      56.23     33.11  5.969  5.660  0.309   9500.  3.00  t095g30m05
  3944.01 4.0  0.0  5.970      72.44     45.71  5.972  5.673  0.299   9500.  3.50  t095g35m05
  3944.01 4.0  0.0  5.970      87.10     57.54  5.966  5.666  0.300   9500.  4.00  t095g40m05
  3944.01 4.0  0.0  5.970      97.72     66.07  5.964  5.645  0.319   9500.  4.50  t095g45m05
  3944.01 4.0  0.0  5.970      30.20     17.78  5.970  5.700  0.270  10000.  3.00  t100g30m05
  3944.01 4.0  0.0  5.970      40.74     24.55  5.972  5.706  0.266  10000.  3.50  t100g35m05
  3944.01 4.0  0.0  5.970      51.29     32.36  5.968  5.702  0.266  10000.  4.00  t100g40m05
  3944.01 4.0  0.0  5.970      63.10     40.74  5.967  5.692  0.275  10000.  4.50  t100g45m05
  3944.01 4.0  0.0  5.970      11.22      6.92  5.967  5.742  0.225  11000.  3.00  t110g30m05
  3944.01 4.0  0.0  5.970      14.45      9.12  5.966  5.755  0.211  11000.  3.50  t110g35m05
  3944.01 4.0  0.0  5.970      17.78     11.48  5.968  5.758  0.210  11000.  4.00  t110g40m05
  3944.01 4.0  0.0  5.970      22.39     14.45  5.977  5.760  0.217  11000.  4.50  t110g45m05
  3944.01 4.0  0.0  5.970       4.79      2.95  5.972  5.758  0.214  12000.  3.00  t120g30m05
  3944.01 4.0  0.0  5.970       6.46      4.27  5.977  5.783  0.194  12000.  3.50  t120g35m05
  3944.01 4.0  0.0  5.970       8.13      5.37  5.972  5.787  0.185  12000.  4.00  t120g40m05
  3944.01 4.0  0.0  5.970       9.55      6.46  5.976  5.789  0.187  12000.  4.50  t120g45m05
  3944.01 4.0  0.0  5.970       1.86      1.17  5.981  5.772  0.209  13000.  3.00  t130g30m05
  3944.01 4.0  0.0  5.970       2.95      1.91  5.967  5.778  0.189  13000.  3.50  t130g35m05
  3944.01 4.0  0.0  5.970       3.98      2.63  5.961  5.783  0.178  13000.  4.00  t130g40m05
  3944.01 4.0  0.0  5.970       4.90      3.31  5.971  5.794  0.177  13000.  4.50  t130g45m05
  3944.01 4.0  0.0  5.970       0.62      0.40  5.971  5.778  0.193  14000.  3.00  t140g30m05
  3944.01 4.0  0.0  5.970       1.17      0.78  5.984  5.802  0.182  14000.  3.50  t140g35m05
  3944.01 4.0  0.0  5.970       1.82      1.23  5.960  5.787  0.173  14000.  4.00  t140g40m05
  3944.01 4.0  0.0  5.970       2.45      1.66  5.977  5.804  0.173  14000.  4.50  t140g45m05


==> anc/ncor3944.m10 <==
  3944.01 1.0  0.0  5.470     125.89    100.00  5.487  4.889  0.598   6500.  3.00  t065g30m10
  3944.01 1.0  0.0  5.470     134.90     97.72  5.476  4.767  0.709   6500.  3.50  t065g35m10
  3944.01 1.0  0.0  5.470     154.88    100.00  5.472  4.707  0.765   6500.  4.00  t065g40m10
  3944.01 1.0  0.0  5.470     194.98    114.82  5.481  4.775  0.706   6500.  4.50  t065g45m10
  3944.01 1.0  0.0  5.470     114.82     95.50  5.496  4.977  0.519   7000.  3.00  t070g30m10
  3944.01 1.0  0.0  5.470     109.65     91.20  5.481  4.984  0.497   7000.  3.50  t070g35m10
  3944.01 1.0  0.0  5.470     117.49     89.13  5.490  4.880  0.610   7000.  4.00  t070g40m10
  3944.01 1.0  0.0  5.470     128.82     89.13  5.484  4.791  0.693   7000.  4.50  t070g45m10
  3944.01 1.0  0.0  5.470     102.33     87.10  5.482  5.078  0.404   7500.  3.00  t075g30m10
  3944.01 1.0  0.0  5.470     102.33     85.11  5.489  5.019  0.470   7500.  3.50  t075g35m10
  3944.01 1.0  0.0  5.470      97.72     81.28  5.481  5.033  0.448   7500.  4.00  t075g40m10
  3944.01 1.0  0.0  5.470     102.33     77.62  5.454  4.910  0.544   7500.  4.50  t075g45m10
  3944.01 1.0  0.0  5.470      89.13     72.44  5.463  5.090  0.373   8000.  3.00  t080g30m10
  3944.01 1.0  0.0  5.470      89.13     74.13  5.483  5.093  0.390   8000.  3.50  t080g35m10
  3944.01 1.0  0.0  5.470      89.13     72.44  5.473  5.029  0.444   8000.  4.00  t080g40m10
  3944.01 1.0  0.0  5.470      91.20     69.18  5.453  4.932  0.521   8000.  4.50  t080g45m10
  3944.01 1.0  0.0  5.470      69.18     50.12  5.477  5.112  0.365   8500.  3.00  t085g30m10
  3944.01 1.0  0.0  5.470      74.13     56.23  5.471  5.120  0.351   8500.  3.50  t085g35m10
  3944.01 1.0  0.0  5.470      75.86     58.88  5.474  5.106  0.368   8500.  4.00  t085g40m10
  3944.01 1.0  0.0  5.470      77.62     58.88  5.471  5.061  0.410   8500.  4.50  t085g45m10
  3944.01 1.0  0.0  5.470      43.65     25.70  5.469  5.125  0.344   9000.  3.00  t090g30m10
  3944.01 1.0  0.0  5.470      51.29     33.88  5.464  5.141  0.323   9000.  3.50  t090g35m10
  3944.01 1.0  0.0  5.470      57.54     40.74  5.469  5.150  0.319   9000.  4.00  t090g40m10
  3944.01 1.0  0.0  5.470      61.66     44.67  5.480  5.142  0.338   9000.  4.50  t090g45m10
  3944.01 1.0  0.0  5.470      21.38     12.02  5.470  5.164  0.306   9500.  3.00  t095g30m10
  3944.01 1.0  0.0  5.470      28.84     17.38  5.473  5.180  0.293   9500.  3.50  t095g35m10
  3944.01 1.0  0.0  5.470      36.31     23.44  5.473  5.188  0.285   9500.  4.00  t095g40m10
  3944.01 1.0  0.0  5.470      42.66     28.18  5.464  5.175  0.289   9500.  4.50  t095g45m10
  3944.01 1.0  0.0  5.470      10.96      6.31  5.473  5.208  0.265  10000.  3.00  t100g30m10
  3944.01 1.0  0.0  5.470      14.79      8.71  5.466  5.207  0.259  10000.  3.50  t100g35m10
  3944.01 1.0  0.0  5.470      19.95     12.02  5.464  5.209  0.255  10000.  4.00  t100g40m10
  3944.01 1.0  0.0  5.470      25.12     16.22  5.475  5.220  0.255  10000.  4.50  t100g45m10
  3944.01 1.0  0.0  5.470       4.07      2.45  5.478  5.253  0.225  11000.  3.00  t110g30m10
  3944.01 1.0  0.0  5.470       5.13      3.24  5.464  5.253  0.211  11000.  3.50  t110g35m10
  3944.01 1.0  0.0  5.470       6.46      4.07  5.469  5.261  0.208  11000.  4.00  t110g40m10
  3944.01 1.0  0.0  5.470       8.13      5.13  5.465  5.253  0.212  11000.  4.50  t110g45m10
  3944.01 1.0  0.0  5.470       1.78      1.07  5.477  5.257  0.220  12000.  3.00  t120g30m10
  3944.01 1.0  0.0  5.470       2.34      1.51  5.467  5.268  0.199  12000.  3.50  t120g35m10
  3944.01 1.0  0.0  5.470       2.88      1.91  5.469  5.280  0.189  12000.  4.00  t120g40m10
  3944.01 1.0  0.0  5.470       3.47      2.29  5.477  5.287  0.190  12000.  4.50  t120g45m10
  3944.01 1.0  0.0  5.470       0.74      0.45  5.424  5.204  0.220  13000.  3.00  t130g30m10
  3944.01 1.0  0.0  5.470       1.10      0.71  5.467  5.270  0.197  13000.  3.50  t130g35m10
  3944.01 1.0  0.0  5.470       1.45      0.95  5.490  5.305  0.185  13000.  4.00  t130g40m10
  3944.01 1.0  0.0  5.470       1.78      1.17  5.483  5.300  0.183  13000.  4.50  t130g45m10
  3944.01 1.0  0.0  5.470       0.26      0.16  5.568  5.357  0.211  14000.  3.00  t140g30m10
  3944.01 1.0  0.0  5.470       0.47      0.30  5.471  5.276  0.195  14000.  3.50  t140g35m10
  3944.01 1.0  0.0  5.470       0.69      0.46  5.509  5.323  0.186  14000.  4.00  t140g40m10
  3944.01 1.0  0.0  5.470       0.91      0.60  5.466  5.283  0.183  14000.  4.50  t140g45m10
  3944.01 2.0  0.0  5.470     151.36    120.23  5.481  4.847  0.634   6500.  3.00  t065g30m10
  3944.01 2.0  0.0  5.470     158.49    114.82  5.456  4.693  0.763   6500.  3.50  t065g35m10
  3944.01 2.0  0.0  5.470     177.83    114.82  5.455  4.625  0.830   6500.  4.00  t065g40m10
  3944.01 2.0  0.0  5.470     208.93    125.89  5.457  4.682  0.775   6500.  4.50  t065g45m10
  3944.01 2.0  0.0  5.470     138.04    114.82  5.492  4.950  0.542   7000.  3.00  t070g30m10
  3944.01 2.0  0.0  5.470     134.90    107.15  5.449  4.919  0.530   7000.  3.50  t070g35m10
  3944.01 2.0  0.0  5.470     138.04    104.71  5.483  4.837  0.646   7000.  4.00  t070g40m10
  3944.01 2.0  0.0  5.470     147.91    102.33  5.474  4.733  0.741   7000.  4.50  t070g45m10
  3944.01 2.0  0.0  5.470     123.03    102.33  5.453  5.029  0.424   7500.  3.00  t075g30m10
  3944.01 2.0  0.0  5.470     123.03    100.00  5.467  4.979  0.488   7500.  3.50  t075g35m10
  3944.01 2.0  0.0  5.470     117.49     95.50  5.473  5.004  0.469   7500.  4.00  t075g40m10
  3944.01 2.0  0.0  5.470     120.23     91.20  5.466  4.898  0.568   7500.  4.50  t075g45m10
  3944.01 2.0  0.0  5.470     104.71     85.11  5.477  5.095  0.382   8000.  3.00  t080g30m10
  3944.01 2.0  0.0  5.470     107.15     85.11  5.458  5.057  0.401   8000.  3.50  t080g35m10
  3944.01 2.0  0.0  5.470     107.15     85.11  5.482  5.031  0.451   8000.  4.00  t080g40m10
  3944.01 2.0  0.0  5.470     107.15     81.28  5.469  4.942  0.527   8000.  4.50  t080g45m10
  3944.01 2.0  0.0  5.470      79.43     54.95  5.467  5.104  0.363   8500.  3.00  t085g30m10
  3944.01 2.0  0.0  5.470      85.11     63.10  5.468  5.116  0.352   8500.  3.50  t085g35m10
  3944.01 2.0  0.0  5.470      89.13     66.07  5.459  5.092  0.367   8500.  4.00  t085g40m10
  3944.01 2.0  0.0  5.470      91.20     67.61  5.477  5.067  0.410   8500.  4.50  t085g45m10
  3944.01 2.0  0.0  5.470      46.77     26.92  5.465  5.124  0.341   9000.  3.00  t090g30m10
  3944.01 2.0  0.0  5.470      57.54     36.31  5.463  5.142  0.321   9000.  3.50  t090g35m10
  3944.01 2.0  0.0  5.470      64.57     44.67  5.475  5.157  0.318   9000.  4.00  t090g40m10
  3944.01 2.0  0.0  5.470      69.18     48.98  5.474  5.140  0.334   9000.  4.50  t090g45m10
  3944.01 2.0  0.0  5.470      22.39     12.30  5.470  5.166  0.304   9500.  3.00  t095g30m10
  3944.01 2.0  0.0  5.470      30.90     17.78  5.467  5.175  0.292   9500.  3.50  t095g35m10
  3944.01 2.0  0.0  5.470      38.90     24.55  5.473  5.188  0.285   9500.  4.00  t095g40m10
  3944.01 2.0  0.0  5.470      46.77     30.20  5.470  5.182  0.288   9500.  4.50  t095g45m10
  3944.01 2.0  0.0  5.470      11.22      6.31  5.467  5.203  0.264  10000.  3.00  t100g30m10
  3944.01 2.0  0.0  5.470      15.14      8.91  5.468  5.210  0.258  10000.  3.50  t100g35m10
  3944.01 2.0  0.0  5.470      20.42     12.30  5.465  5.210  0.255  10000.  4.00  t100g40m10
  3944.01 2.0  0.0  5.470      26.92     16.60  5.471  5.216  0.255  10000.  4.50  t100g45m10
  3944.01 2.0  0.0  5.470       4.07      2.45  5.476  5.251  0.225  11000.  3.00  t110g30m10
  3944.01 2.0  0.0  5.470       5.25      3.24  5.462  5.250  0.212  11000.  3.50  t110g35m10
  3944.01 2.0  0.0  5.470       6.61      4.17  5.476  5.268  0.208  11000.  4.00  t110g40m10
  3944.01 2.0  0.0  5.470       8.32      5.25  5.469  5.257  0.212  11000.  4.50  t110g45m10
  3944.01 2.0  0.0  5.470       1.78      1.10  5.476  5.256  0.220  12000.  3.00  t120g30m10
  3944.01 2.0  0.0  5.470       2.40      1.51  5.466  5.267  0.199  12000.  3.50  t120g35m10
  3944.01 2.0  0.0  5.470       2.95      1.91  5.467  5.279  0.188  12000.  4.00  t120g40m10
  3944.01 2.0  0.0  5.470       3.47      2.29  5.475  5.285  0.190  12000.  4.50  t120g45m10
  3944.01 2.0  0.0  5.470       0.74      0.45  5.424  5.204  0.220  13000.  3.00  t130g30m10
  3944.01 2.0  0.0  5.470       1.10      0.71  5.466  5.269  0.197  13000.  3.50  t130g35m10
  3944.01 2.0  0.0  5.470       1.45      0.95  5.490  5.305  0.185  13000.  4.00  t130g40m10
  3944.01 2.0  0.0  5.470       1.78      1.17  5.482  5.299  0.183  13000.  4.50  t130g45m10
  3944.01 2.0  0.0  5.470       0.26      0.16  5.568  5.357  0.211  14000.  3.00  t140g30m10
  3944.01 2.0  0.0  5.470       0.47      0.30  5.471  5.276  0.195  14000.  3.50  t140g35m10
  3944.01 2.0  0.0  5.470       0.71      0.46  5.509  5.323  0.186  14000.  4.00  t140g40m10
  3944.01 2.0  0.0  5.470       0.91      0.60  5.466  5.283  0.183  14000.  4.50  t140g45m10
  3944.01 3.0  0.0  5.470     186.21    144.54  5.465  4.797  0.668   6500.  3.00  t065g30m10
  3944.01 3.0  0.0  5.470     190.55    138.04  5.463  4.662  0.801   6500.  3.50  t065g35m10
  3944.01 3.0  0.0  5.470     204.17    134.90  5.456  4.572  0.884   6500.  4.00  t065g40m10
  3944.01 3.0  0.0  5.470     234.42    144.54  5.467  4.627  0.840   6500.  4.50  t065g45m10
  3944.01 3.0  0.0  5.470     169.82    138.04  5.477  4.915  0.562   7000.  3.00  t070g30m10
  3944.01 3.0  0.0  5.470     162.18    128.82  5.451  4.898  0.553   7000.  3.50  t070g35m10
  3944.01 3.0  0.0  5.470     165.96    123.03  5.463  4.783  0.680   7000.  4.00  t070g40m10
  3944.01 3.0  0.0  5.470     173.78    120.23  5.484  4.706  0.778   7000.  4.50  t070g45m10
  3944.01 3.0  0.0  5.470     151.36    123.03  5.463  5.025  0.438   7500.  3.00  t075g30m10
  3944.01 3.0  0.0  5.470     151.36    120.23  5.479  4.978  0.501   7500.  3.50  t075g35m10
  3944.01 3.0  0.0  5.470     141.25    112.20  5.458  4.970  0.488   7500.  4.00  t075g40m10
  3944.01 3.0  0.0  5.470     144.54    107.15  5.465  4.881  0.584   7500.  4.50  t075g45m10
  3944.01 3.0  0.0  5.470     125.89    100.00  5.483  5.100  0.383   8000.  3.00  t080g30m10
  3944.01 3.0  0.0  5.470     128.82    100.00  5.462  5.058  0.404   8000.  3.50  t080g35m10
  3944.01 3.0  0.0  5.470     128.82    100.00  5.484  5.029  0.455   8000.  4.00  t080g40m10
  3944.01 3.0  0.0  5.470     128.82     95.50  5.476  4.946  0.530   8000.  4.50  t080g45m10
  3944.01 3.0  0.0  5.470      91.20     61.66  5.477  5.117  0.360   8500.  3.00  t085g30m10
  3944.01 3.0  0.0  5.470     100.00     70.79  5.465  5.116  0.349   8500.  3.50  t085g35m10
  3944.01 3.0  0.0  5.470     104.71     75.86  5.469  5.104  0.365   8500.  4.00  t085g40m10
  3944.01 3.0  0.0  5.470     107.15     77.62  5.479  5.074  0.405   8500.  4.50  t085g45m10
  3944.01 3.0  0.0  5.470      51.29     28.84  5.475  5.136  0.339   9000.  3.00  t090g30m10
  3944.01 3.0  0.0  5.470      63.10     38.90  5.466  5.146  0.320   9000.  3.50  t090g35m10
  3944.01 3.0  0.0  5.470      74.13     47.86  5.465  5.150  0.315   9000.  4.00  t090g40m10
  3944.01 3.0  0.0  5.470      79.43     53.70  5.469  5.140  0.329   9000.  4.50  t090g45m10
  3944.01 3.0  0.0  5.470      23.44     12.59  5.471  5.167  0.304   9500.  3.00  t095g30m10
  3944.01 3.0  0.0  5.470      32.36     18.62  5.473  5.182  0.291   9500.  3.50  t095g35m10
  3944.01 3.0  0.0  5.470      41.69     25.70  5.475  5.192  0.283   9500.  4.00  t095g40m10
  3944.01 3.0  0.0  5.470      51.29     32.36  5.477  5.192  0.285   9500.  4.50  t095g45m10
  3944.01 3.0  0.0  5.470      11.22      6.46  5.476  5.213  0.263  10000.  3.00  t100g30m10
  3944.01 3.0  0.0  5.470      15.49      9.12  5.471  5.214  0.257  10000.  3.50  t100g35m10
  3944.01 3.0  0.0  5.470      21.38     12.59  5.465  5.212  0.253  10000.  4.00  t100g40m10
  3944.01 3.0  0.0  5.470      28.18     16.98  5.467  5.213  0.254  10000.  4.50  t100g45m10
  3944.01 3.0  0.0  5.470       4.07      2.45  5.474  5.249  0.225  11000.  3.00  t110g30m10
  3944.01 3.0  0.0  5.470       5.25      3.31  5.473  5.262  0.211  11000.  3.50  t110g35m10
  3944.01 3.0  0.0  5.470       6.61      4.17  5.473  5.265  0.208  11000.  4.00  t110g40m10
  3944.01 3.0  0.0  5.470       8.32      5.25  5.464  5.253  0.211  11000.  4.50  t110g45m10
  3944.01 3.0  0.0  5.470       1.78      1.10  5.475  5.255  0.220  12000.  3.00  t120g30m10
  3944.01 3.0  0.0  5.470       2.40      1.51  5.464  5.266  0.198  12000.  3.50  t120g35m10
  3944.01 3.0  0.0  5.470       2.95      1.91  5.466  5.277  0.189  12000.  4.00  t120g40m10
  3944.01 3.0  0.0  5.470       3.47      2.29  5.473  5.284  0.189  12000.  4.50  t120g45m10
  3944.01 3.0  0.0  5.470       0.74      0.45  5.423  5.203  0.220  13000.  3.00  t130g30m10
  3944.01 3.0  0.0  5.470       1.12      0.71  5.466  5.269  0.197  13000.  3.50  t130g35m10
  3944.01 3.0  0.0  5.470       1.45      0.95  5.489  5.304  0.185  13000.  4.00  t130g40m10
  3944.01 3.0  0.0  5.470       1.78      1.17  5.481  5.298  0.183  13000.  4.50  t130g45m10
  3944.01 3.0  0.0  5.470       0.26      0.16  5.568  5.357  0.211  14000.  3.00  t140g30m10
  3944.01 3.0  0.0  5.470       0.47      0.30  5.471  5.275  0.196  14000.  3.50  t140g35m10
  3944.01 3.0  0.0  5.470       0.71      0.46  5.508  5.323  0.185  14000.  4.00  t140g40m10
  3944.01 3.0  0.0  5.470       0.91      0.60  5.465  5.282  0.183  14000.  4.50  t140g45m10
  3944.01 4.0  0.0  5.470     218.78    169.82  5.451  4.756  0.695   6500.  3.00  t065g30m10
  3944.01 4.0  0.0  5.470     223.87    162.18  5.466  4.637  0.829   6500.  3.50  t065g35m10
  3944.01 4.0  0.0  5.470     239.88    158.49  5.480  4.563  0.917   6500.  4.00  t065g40m10
  3944.01 4.0  0.0  5.470     263.03    165.96  5.486  4.597  0.889   6500.  4.50  t065g45m10
  3944.01 4.0  0.0  5.470     204.17    162.18  5.466  4.887  0.579   7000.  3.00  t070g30m10
  3944.01 4.0  0.0  5.470     194.98    151.36  5.453  4.881  0.572   7000.  3.50  t070g35m10
  3944.01 4.0  0.0  5.470     194.98    144.54  5.476  4.779  0.697   7000.  4.00  t070g40m10
  3944.01 4.0  0.0  5.470     204.17    138.04  5.479  4.675  0.804   7000.  4.50  t070g45m10
  3944.01 4.0  0.0  5.470     177.83    144.54  5.469  5.023  0.446   7500.  3.00  t075g30m10
  3944.01 4.0  0.0  5.470     177.83    141.25  5.487  4.980  0.507   7500.  3.50  t075g35m10
  3944.01 4.0  0.0  5.470     169.82    131.83  5.475  4.980  0.495   7500.  4.00  t075g40m10
  3944.01 4.0  0.0  5.470     169.82    123.03  5.455  4.865  0.590   7500.  4.50  t075g45m10
  3944.01 4.0  0.0  5.470     147.91    112.20  5.463  5.080  0.383   8000.  3.00  t080g30m10
  3944.01 4.0  0.0  5.470     151.36    114.82  5.464  5.058  0.406   8000.  3.50  t080g35m10
  3944.01 4.0  0.0  5.470     151.36    114.82  5.482  5.027  0.455   8000.  4.00  t080g40m10
  3944.01 4.0  0.0  5.470     151.36    109.65  5.475  4.949  0.526   8000.  4.50  t080g45m10
  3944.01 4.0  0.0  5.470     104.71     66.07  5.468  5.111  0.357   8500.  3.00  t085g30m10
  3944.01 4.0  0.0  5.470     114.82     77.62  5.461  5.115  0.346   8500.  3.50  t085g35m10
  3944.01 4.0  0.0  5.470     120.23     85.11  5.474  5.113  0.361   8500.  4.00  t085g40m10
  3944.01 4.0  0.0  5.470     123.03     87.10  5.478  5.079  0.399   8500.  4.50  t085g45m10
  3944.01 4.0  0.0  5.470      54.95     29.51  5.467  5.130  0.337   9000.  3.00  t090g30m10
  3944.01 4.0  0.0  5.470      69.18     41.69  5.475  5.158  0.317   9000.  3.50  t090g35m10
  3944.01 4.0  0.0  5.470      81.28     51.29  5.467  5.154  0.313   9000.  4.00  t090g40m10
  3944.01 4.0  0.0  5.470      89.13     58.88  5.478  5.152  0.326   9000.  4.50  t090g45m10
  3944.01 4.0  0.0  5.470      23.99     12.88  5.474  5.171  0.303   9500.  3.00  t095g30m10
  3944.01 4.0  0.0  5.470      33.88     19.05  5.473  5.183  0.290   9500.  3.50  t095g35m10
  3944.01 4.0  0.0  5.470      44.67     26.30  5.468  5.187  0.281   9500.  4.00  t095g40m10
  3944.01 4.0  0.0  5.470      54.95     33.88  5.477  5.193  0.284   9500.  4.50  t095g45m10
  3944.01 4.0  0.0  5.470      11.48      6.46  5.472  5.209  0.263  10000.  3.00  t100g30m10
  3944.01 4.0  0.0  5.470      15.85      9.12  5.465  5.208  0.257  10000.  3.50  t100g35m10
  3944.01 4.0  0.0  5.470      21.88     12.88  5.468  5.215  0.253  10000.  4.00  t100g40m10
  3944.01 4.0  0.0  5.470      28.84     17.38  5.467  5.214  0.253  10000.  4.50  t100g45m10
  3944.01 4.0  0.0  5.470       4.17      2.51  5.472  5.248  0.224  11000.  3.00  t110g30m10
  3944.01 4.0  0.0  5.470       5.25      3.31  5.471  5.260  0.211  11000.  3.50  t110g35m10
  3944.01 4.0  0.0  5.470       6.61      4.17  5.470  5.263  0.207  11000.  4.00  t110g40m10
  3944.01 4.0  0.0  5.470       8.51      5.25  5.461  5.250  0.211  11000.  4.50  t110g45m10
  3944.01 4.0  0.0  5.470       1.78      1.10  5.475  5.255  0.220  12000.  3.00  t120g30m10
  3944.01 4.0  0.0  5.470       2.40      1.51  5.463  5.266  0.197  12000.  3.50  t120g35m10
  3944.01 4.0  0.0  5.470       2.95      1.91  5.465  5.276  0.189  12000.  4.00  t120g40m10
  3944.01 4.0  0.0  5.470       3.55      2.29  5.471  5.282  0.189  12000.  4.50  t120g45m10
  3944.01 4.0  0.0  5.470       0.74      0.45  5.423  5.203  0.220  13000.  3.00  t130g30m10
  3944.01 4.0  0.0  5.470       1.12      0.71  5.466  5.268  0.198  13000.  3.50  t130g35m10
  3944.01 4.0  0.0  5.470       1.48      0.95  5.489  5.304  0.185  13000.  4.00  t130g40m10
  3944.01 4.0  0.0  5.470       1.78      1.17  5.480  5.298  0.182  13000.  4.50  t130g45m10
  3944.01 4.0  0.0  5.470       0.26      0.16  5.568  5.357  0.211  14000.  3.00  t140g30m10
  3944.01 4.0  0.0  5.470       0.47      0.30  5.470  5.275  0.195  14000.  3.50  t140g35m10
  3944.01 4.0  0.0  5.470       0.71      0.46  5.508  5.323  0.185  14000.  4.00  t140g40m10
  3944.01 4.0  0.0  5.470       0.93      0.60  5.465  5.282  0.183  14000.  4.50  t140g45m10


==> anc/ncor3944.p00 <==
  3944.01 1.0  0.0  6.470     213.80    165.96  6.453  6.072  0.381   6500.  3.00  t065g30p00
  3944.01 1.0  0.0  6.470     257.04    190.55  6.481  6.111  0.370   6500.  3.50  t065g35p00
  3944.01 1.0  0.0  6.470     323.59    229.09  6.458  6.095  0.363   6500.  4.00  t065g40p00
  3944.01 1.0  0.0  6.470     436.52    309.03  6.466  6.146  0.320   6500.  4.50  t065g45p00
  3944.01 1.0  0.0  6.470     173.78    138.04  6.494  5.979  0.515   7000.  3.00  t070g30p00
  3944.01 1.0  0.0  6.470     173.78    138.04  6.483  6.007  0.476   7000.  3.50  t070g35p00
  3944.01 1.0  0.0  6.470     199.53    147.91  6.463  5.990  0.473   7000.  4.00  t070g40p00
  3944.01 1.0  0.0  6.470     251.19    173.78  6.471  6.022  0.449   7000.  4.50  t070g45p00
  3944.01 1.0  0.0  6.470     144.54    120.23  6.472  5.950  0.522   7500.  3.00  t075g30p00
  3944.01 1.0  0.0  6.470     147.91    120.23  6.494  5.918  0.576   7500.  3.50  t075g35p00
  3944.01 1.0  0.0  6.470     162.18    120.23  6.473  5.842  0.631   7500.  4.00  t075g40p00
  3944.01 1.0  0.0  6.470     169.82    123.03  6.452  5.904  0.548   7500.  4.50  t075g45p00
  3944.01 1.0  0.0  6.470     125.89    109.65  6.497  6.049  0.448   8000.  3.00  t080g30p00
  3944.01 1.0  0.0  6.470     128.82    107.15  6.474  5.952  0.522   8000.  3.50  t080g35p00
  3944.01 1.0  0.0  6.470     131.83    104.71  6.465  5.862  0.603   8000.  4.00  t080g40p00
  3944.01 1.0  0.0  6.470     138.04    104.71  6.474  5.813  0.661   8000.  4.50  t080g45p00
  3944.01 1.0  0.0  6.470     107.15     93.33  6.469  6.098  0.371   8500.  3.00  t085g30p00
  3944.01 1.0  0.0  6.470     112.20     95.50  6.487  6.066  0.421   8500.  3.50  t085g35p00
  3944.01 1.0  0.0  6.470     114.82     93.33  6.465  5.959  0.506   8500.  4.00  t085g40p00
  3944.01 1.0  0.0  6.470     117.49     91.20  6.474  5.871  0.603   8500.  4.50  t085g45p00
  3944.01 1.0  0.0  6.470      89.13     74.13  6.478  6.132  0.346   9000.  3.00  t090g30p00
  3944.01 1.0  0.0  6.470      93.33     79.43  6.475  6.122  0.353   9000.  3.50  t090g35p00
  3944.01 1.0  0.0  6.470      97.72     81.28  6.479  6.075  0.404   9000.  4.00  t090g40p00
  3944.01 1.0  0.0  6.470     100.00     79.43  6.467  5.973  0.494   9000.  4.50  t090g45p00
  3944.01 1.0  0.0  6.470      70.79     52.48  6.469  6.145  0.324   9500.  3.00  t095g30p00
  3944.01 1.0  0.0  6.470      77.62     61.66  6.484  6.161  0.323   9500.  3.50  t095g35p00
  3944.01 1.0  0.0  6.470      81.28     66.07  6.470  6.123  0.347   9500.  4.00  t095g40p00
  3944.01 1.0  0.0  6.470      85.11     67.61  6.471  6.068  0.403   9500.  4.50  t095g45p00
  3944.01 1.0  0.0  6.470      51.29     35.48  6.474  6.188  0.286  10000.  3.00  t100g30p00
  3944.01 1.0  0.0  6.470      58.88     42.66  6.464  6.177  0.287  10000.  3.50  t100g35p00
  3944.01 1.0  0.0  6.470      66.07     50.12  6.475  6.174  0.301  10000.  4.00  t100g40p00
  3944.01 1.0  0.0  6.470      70.79     53.70  6.460  6.124  0.336  10000.  4.50  t100g45p00
  3944.01 1.0  0.0  6.470      25.12     16.60  6.474  6.241  0.233  11000.  3.00  t110g30p00
  3944.01 1.0  0.0  6.470      30.20     20.89  6.470  6.246  0.224  11000.  3.50  t110g35p00
  3944.01 1.0  0.0  6.470      35.48     25.12  6.474  6.245  0.229  11000.  4.00  t110g40p00
  3944.01 1.0  0.0  6.470      40.74     28.84  6.469  6.224  0.245  11000.  4.50  t110g45p00
  3944.01 1.0  0.0  6.470      11.48      7.24  6.462  6.247  0.215  12000.  3.00  t120g30p00
  3944.01 1.0  0.0  6.470      15.14     10.23  6.463  6.266  0.197  12000.  3.50  t120g35p00
  3944.01 1.0  0.0  6.470      18.62     12.88  6.467  6.276  0.191  12000.  4.00  t120g40p00
  3944.01 1.0  0.0  6.470      21.88     15.14  6.469  6.271  0.198  12000.  4.50  t120g45p00
  3944.01 1.0  0.0  6.470       4.37      2.75  6.476  6.273  0.203  13000.  3.00  t130g30p00
  3944.01 1.0  0.0  6.470       6.92      4.68  6.475  6.290  0.185  13000.  3.50  t130g35p00
  3944.01 1.0  0.0  6.470       9.55      6.61  6.474  6.298  0.176  13000.  4.00  t130g40p00
  3944.01 1.0  0.0  6.470      11.75      8.13  6.466  6.289  0.177  13000.  4.50  t130g45p00
  3944.01 1.0  0.0  6.470       1.35      0.89  6.474  6.296  0.178  14000.  3.00  t140g30p00
  3944.01 1.0  0.0  6.470       2.63      1.78  6.471  6.302  0.169  14000.  3.50  t140g35p00
  3944.01 1.0  0.0  6.470       4.27      2.95  6.478  6.314  0.164  14000.  4.00  t140g40p00
  3944.01 1.0  0.0  6.470       5.89      4.17  6.477  6.311  0.166  14000.  4.50  t140g45p00
  3944.01 2.0  0.0  6.470     239.88    190.55  6.456  6.042  0.414   6500.  3.00  t065g30p00
  3944.01 2.0  0.0  6.470     275.42    208.93  6.454  6.051  0.403   6500.  3.50  t065g35p00
  3944.01 2.0  0.0  6.470     338.84    251.19  6.479  6.114  0.365   6500.  4.00  t065g40p00
  3944.01 2.0  0.0  6.470     446.68    323.59  6.475  6.154  0.321   6500.  4.50  t065g45p00
  3944.01 2.0  0.0  6.470     199.53    162.18  6.474  5.917  0.557   7000.  3.00  t070g30p00
  3944.01 2.0  0.0  6.470     199.53    162.18  6.491  5.976  0.515   7000.  3.50  t070g35p00
  3944.01 2.0  0.0  6.470     223.87    169.82  6.481  5.962  0.519   7000.  4.00  t070g40p00
  3944.01 2.0  0.0  6.470     269.15    190.55  6.470  5.979  0.491   7000.  4.50  t070g45p00
  3944.01 2.0  0.0  6.470     173.78    144.54  6.478  5.935  0.543   7500.  3.00  t075g30p00
  3944.01 2.0  0.0  6.470     177.83    141.25  6.468  5.851  0.617   7500.  3.50  t075g35p00
  3944.01 2.0  0.0  6.470     186.21    141.25  6.481  5.810  0.671   7500.  4.00  t075g40p00
  3944.01 2.0  0.0  6.470     190.55    141.25  6.454  5.850  0.604   7500.  4.50  t075g45p00
  3944.01 2.0  0.0  6.470     151.36    128.82  6.456  5.988  0.468   8000.  3.00  t080g30p00
  3944.01 2.0  0.0  6.470     154.88    128.82  6.499  5.958  0.541   8000.  3.50  t080g35p00
  3944.01 2.0  0.0  6.470     154.88    123.03  6.452  5.820  0.632   8000.  4.00  t080g40p00
  3944.01 2.0  0.0  6.470     162.18    123.03  6.488  5.790  0.698   8000.  4.50  t080g45p00
  3944.01 2.0  0.0  6.470     128.82    109.65  6.465  6.079  0.386   8500.  3.00  t085g30p00
  3944.01 2.0  0.0  6.470     131.83    112.20  6.479  6.044  0.435   8500.  3.50  t085g35p00
  3944.01 2.0  0.0  6.470     134.90    109.65  6.463  5.940  0.523   8500.  4.00  t085g40p00
  3944.01 2.0  0.0  6.470     138.04    107.15  6.483  5.862  0.621   8500.  4.50  t085g45p00
  3944.01 2.0  0.0  6.470     104.71     85.11  6.476  6.126  0.350   9000.  3.00  t090g30p00
  3944.01 2.0  0.0  6.470     109.65     91.20  6.462  6.100  0.362   9000.  3.50  t090g35p00
  3944.01 2.0  0.0  6.470     114.82     93.33  6.459  6.046  0.413   9000.  4.00  t090g40p00
  3944.01 2.0  0.0  6.470     117.49     93.33  6.487  5.987  0.500   9000.  4.50  t090g45p00
  3944.01 2.0  0.0  6.470      79.43     58.88  6.480  6.159  0.321   9500.  3.00  t095g30p00
  3944.01 2.0  0.0  6.470      89.13     69.18  6.481  6.158  0.323   9500.  3.50  t095g35p00
  3944.01 2.0  0.0  6.470      95.50     75.86  6.483  6.136  0.347   9500.  4.00  t095g40p00
  3944.01 2.0  0.0  6.470     100.00     77.62  6.479  6.074  0.405   9500.  4.50  t095g45p00
  3944.01 2.0  0.0  6.470      56.23     38.02  6.473  6.191  0.282  10000.  3.00  t100g30p00
  3944.01 2.0  0.0  6.470      66.07     46.77  6.471  6.187  0.284  10000.  3.50  t100g35p00
  3944.01 2.0  0.0  6.470      74.13     54.95  6.471  6.173  0.298  10000.  4.00  t100g40p00
  3944.01 2.0  0.0  6.470      81.28     60.26  6.468  6.136  0.332  10000.  4.50  t100g45p00
  3944.01 2.0  0.0  6.470      26.30     16.98  6.470  6.238  0.232  11000.  3.00  t110g30p00
  3944.01 2.0  0.0  6.470      32.36     21.88  6.475  6.251  0.224  11000.  3.50  t110g35p00
  3944.01 2.0  0.0  6.470      38.02     26.30  6.474  6.246  0.228  11000.  4.00  t110g40p00
  3944.01 2.0  0.0  6.470      44.67     30.20  6.464  6.221  0.243  11000.  4.50  t110g45p00
  3944.01 2.0  0.0  6.470      11.75      7.41  6.469  6.254  0.215  12000.  3.00  t120g30p00
  3944.01 2.0  0.0  6.470      15.85     10.47  6.468  6.272  0.196  12000.  3.50  t120g35p00
  3944.01 2.0  0.0  6.470      19.50     13.18  6.467  6.276  0.191  12000.  4.00  t120g40p00
  3944.01 2.0  0.0  6.470      22.39     15.49  6.468  6.271  0.197  12000.  4.50  t120g45p00
  3944.01 2.0  0.0  6.470       4.37      2.75  6.474  6.272  0.202  13000.  3.00  t130g30p00
  3944.01 2.0  0.0  6.470       7.08      4.68  6.472  6.287  0.185  13000.  3.50  t130g35p00
  3944.01 2.0  0.0  6.470       9.55      6.61  6.469  6.293  0.176  13000.  4.00  t130g40p00
  3944.01 2.0  0.0  6.470      12.02      8.32  6.471  6.294  0.177  13000.  4.50  t130g45p00
  3944.01 2.0  0.0  6.470       1.35      0.89  6.474  6.296  0.178  14000.  3.00  t140g30p00
  3944.01 2.0  0.0  6.470       2.63      1.82  6.470  6.301  0.169  14000.  3.50  t140g35p00
  3944.01 2.0  0.0  6.470       4.27      2.95  6.476  6.312  0.164  14000.  4.00  t140g40p00
  3944.01 2.0  0.0  6.470       6.03      4.17  6.473  6.308  0.165  14000.  4.50  t140g45p00
  3944.01 3.0  0.0  6.470     275.42    229.09  6.492  6.049  0.443   6500.  3.00  t065g30p00
  3944.01 3.0  0.0  6.470     302.00    239.88  6.460  6.029  0.431   6500.  3.50  t065g35p00
  3944.01 3.0  0.0  6.470     363.08    275.42  6.480  6.086  0.394   6500.  4.00  t065g40p00
  3944.01 3.0  0.0  6.470     457.09    338.84  6.457  6.116  0.341   6500.  4.50  t065g45p00
  3944.01 3.0  0.0  6.470     239.88    194.98  6.467  5.873  0.594   7000.  3.00  t070g30p00
  3944.01 3.0  0.0  6.470     234.42    190.55  6.465  5.892  0.573   7000.  3.50  t070g35p00
  3944.01 3.0  0.0  6.470     257.04    194.98  6.457  5.870  0.587   7000.  4.00  t070g40p00
  3944.01 3.0  0.0  6.470     295.12    213.80  6.469  5.933  0.536   7000.  4.50  t070g45p00
  3944.01 3.0  0.0  6.470     208.93    173.78  6.456  5.884  0.572   7500.  3.00  t075g30p00
  3944.01 3.0  0.0  6.470     213.80    169.82  6.461  5.814  0.647   7500.  3.50  t075g35p00
  3944.01 3.0  0.0  6.470     218.78    165.96  6.456  5.730  0.726   7500.  4.00  t075g40p00
  3944.01 3.0  0.0  6.470     218.78    165.96  6.465  5.806  0.659   7500.  4.50  t075g45p00
  3944.01 3.0  0.0  6.470     186.21    154.88  6.446  5.964  0.482   8000.  3.00  t080g30p00
  3944.01 3.0  0.0  6.470     186.21    154.88  6.496  5.936  0.560   8000.  3.50  t080g35p00
  3944.01 3.0  0.0  6.470     186.21    147.91  6.462  5.810  0.652   8000.  4.00  t080g40p00
  3944.01 3.0  0.0  6.470     194.98    144.54  6.473  5.738  0.735   8000.  4.50  t080g45p00
  3944.01 3.0  0.0  6.470     154.88    131.83  6.484  6.091  0.393   8500.  3.00  t085g30p00
  3944.01 3.0  0.0  6.470     158.49    131.83  6.450  6.002  0.448   8500.  3.50  t085g35p00
  3944.01 3.0  0.0  6.470     162.18    131.83  6.485  5.950  0.535   8500.  4.00  t085g40p00
  3944.01 3.0  0.0  6.470     165.96    125.89  6.466  5.828  0.638   8500.  4.50  t085g45p00
  3944.01 3.0  0.0  6.470     123.03     97.72  6.467  6.115  0.352   9000.  3.00  t090g30p00
  3944.01 3.0  0.0  6.470     131.83    107.15  6.473  6.107  0.366   9000.  3.50  t090g35p00
  3944.01 3.0  0.0  6.470     138.04    109.65  6.462  6.046  0.416   9000.  4.00  t090g40p00
  3944.01 3.0  0.0  6.470     141.25    107.15  6.453  5.950  0.503   9000.  4.50  t090g45p00
  3944.01 3.0  0.0  6.470      91.20     64.57  6.470  6.153  0.317   9500.  3.00  t095g30p00
  3944.01 3.0  0.0  6.470     102.33     77.62  6.474  6.154  0.320   9500.  3.50  t095g35p00
  3944.01 3.0  0.0  6.470     112.20     85.11  6.460  6.116  0.344   9500.  4.00  t095g40p00
  3944.01 3.0  0.0  6.470     117.49     89.13  6.472  6.073  0.399   9500.  4.50  t095g45p00
  3944.01 3.0  0.0  6.470      61.66     40.74  6.473  6.194  0.279  10000.  3.00  t100g30p00
  3944.01 3.0  0.0  6.470      74.13     51.29  6.477  6.195  0.282  10000.  3.50  t100g35p00
  3944.01 3.0  0.0  6.470      85.11     60.26  6.465  6.172  0.293  10000.  4.00  t100g40p00
  3944.01 3.0  0.0  6.470      93.33     67.61  6.468  6.142  0.326  10000.  4.50  t100g45p00
  3944.01 3.0  0.0  6.470      27.54     17.38  6.467  6.236  0.231  11000.  3.00  t110g30p00
  3944.01 3.0  0.0  6.470      33.88     22.39  6.466  6.245  0.221  11000.  3.50  t110g35p00
  3944.01 3.0  0.0  6.470      40.74     27.54  6.472  6.246  0.226  11000.  4.00  t110g40p00
  3944.01 3.0  0.0  6.470      47.86     32.36  6.472  6.232  0.240  11000.  4.50  t110g45p00
  3944.01 3.0  0.0  6.470      12.02      7.59  6.476  6.261  0.215  12000.  3.00  t120g30p00
  3944.01 3.0  0.0  6.470      16.22     10.72  6.469  6.272  0.197  12000.  3.50  t120g35p00
  3944.01 3.0  0.0  6.470      19.95     13.49  6.466  6.276  0.190  12000.  4.00  t120g40p00
  3944.01 3.0  0.0  6.470      23.44     15.85  6.463  6.268  0.195  12000.  4.50  t120g45p00
  3944.01 3.0  0.0  6.470       4.37      2.82  6.471  6.270  0.201  13000.  3.00  t130g30p00
  3944.01 3.0  0.0  6.470       7.08      4.68  6.468  6.284  0.184  13000.  3.50  t130g35p00
  3944.01 3.0  0.0  6.470       9.77      6.76  6.477  6.302  0.175  13000.  4.00  t130g40p00
  3944.01 3.0  0.0  6.470      12.30      8.51  6.475  6.298  0.177  13000.  4.50  t130g45p00
  3944.01 3.0  0.0  6.470       1.35      0.89  6.473  6.296  0.177  14000.  3.00  t140g30p00
  3944.01 3.0  0.0  6.470       2.63      1.82  6.468  6.300  0.168  14000.  3.50  t140g35p00
  3944.01 3.0  0.0  6.470       4.27      2.95  6.473  6.310  0.163  14000.  4.00  t140g40p00
  3944.01 3.0  0.0  6.470       6.03      4.17  6.470  6.305  0.165  14000.  4.50  t140g45p00
  3944.01 4.0  0.0  6.470     316.23    263.03  6.453  5.959  0.494   6500.  3.00  t065g30p00
  3944.01 4.0  0.0  6.470     346.74    275.42  6.459  5.982  0.477   6500.  3.50  t065g35p00
  3944.01 4.0  0.0  6.470     389.05    309.03  6.487  6.071  0.416   6500.  4.00  t065g40p00
  3944.01 4.0  0.0  6.470     489.78    363.08  6.463  6.110  0.353   6500.  4.50  t065g45p00
  3944.01 4.0  0.0  6.470     281.84    229.09  6.441  5.808  0.633   7000.  3.00  t070g30p00
  3944.01 4.0  0.0  6.470     275.42    223.87  6.463  5.848  0.615   7000.  3.50  t070g35p00
  3944.01 4.0  0.0  6.470     295.12    229.09  6.487  5.858  0.629   7000.  4.00  t070g40p00
  3944.01 4.0  0.0  6.470     331.13    239.88  6.466  5.861  0.605   7000.  4.50  t070g45p00
  3944.01 4.0  0.0  6.470     251.19    208.93  6.481  5.897  0.584   7500.  3.00  t075g30p00
  3944.01 4.0  0.0  6.470     251.19    204.17  6.500  5.834  0.666   7500.  3.50  t075g35p00
  3944.01 4.0  0.0  6.470     257.04    194.98  6.458  5.700  0.758   7500.  4.00  t075g40p00
  3944.01 4.0  0.0  6.470     257.04    190.55  6.450  5.737  0.713   7500.  4.50  t075g45p00
  3944.01 4.0  0.0  6.470     218.78    186.21  6.482  5.993  0.489   8000.  3.00  t080g30p00
  3944.01 4.0  0.0  6.470     223.87    181.97  6.481  5.908  0.573   8000.  3.50  t080g35p00
  3944.01 4.0  0.0  6.470     223.87    173.78  6.460  5.792  0.668   8000.  4.00  t080g40p00
  3944.01 4.0  0.0  6.470     229.09    169.82  6.486  5.729  0.757   8000.  4.50  t080g45p00
  3944.01 4.0  0.0  6.470     186.21    151.36  6.455  6.054  0.401   8500.  3.00  t085g30p00
  3944.01 4.0  0.0  6.470     190.55    154.88  6.459  6.005  0.454   8500.  3.50  t085g35p00
  3944.01 4.0  0.0  6.470     194.98    151.36  6.450  5.908  0.542   8500.  4.00  t085g40p00
  3944.01 4.0  0.0  6.470     194.98    147.91  6.481  5.835  0.646   8500.  4.50  t085g45p00
  3944.01 4.0  0.0  6.470     144.54    112.20  6.479  6.130  0.349   9000.  3.00  t090g30p00
  3944.01 4.0  0.0  6.470     154.88    123.03  6.473  6.107  0.366   9000.  3.50  t090g35p00
  3944.01 4.0  0.0  6.470     162.18    125.89  6.457  6.041  0.416   9000.  4.00  t090g40p00
  3944.01 4.0  0.0  6.470     165.96    125.89  6.480  5.977  0.503   9000.  4.50  t090g45p00
  3944.01 4.0  0.0  6.470     102.33     70.79  6.474  6.160  0.314   9500.  3.00  t095g30p00
  3944.01 4.0  0.0  6.470     117.49     85.11  6.464  6.148  0.316   9500.  3.50  t095g35p00
  3944.01 4.0  0.0  6.470     128.82     97.72  6.481  6.141  0.340   9500.  4.00  t095g40p00
  3944.01 4.0  0.0  6.470     134.90    100.00  6.459  6.068  0.391   9500.  4.50  t095g45p00
  3944.01 4.0  0.0  6.470      66.07     42.66  6.468  6.192  0.276  10000.  3.00  t100g30p00
  3944.01 4.0  0.0  6.470      81.28     54.95  6.476  6.198  0.278  10000.  3.50  t100g35p00
  3944.01 4.0  0.0  6.470      95.50     66.07  6.471  6.181  0.290  10000.  4.00  t100g40p00
  3944.01 4.0  0.0  6.470     104.71     74.13  6.462  6.144  0.318  10000.  4.50  t100g45p00
  3944.01 4.0  0.0  6.470      28.18     17.78  6.466  6.236  0.230  11000.  3.00  t110g30p00
  3944.01 4.0  0.0  6.470      35.48     23.44  6.472  6.252  0.220  11000.  3.50  t110g35p00
  3944.01 4.0  0.0  6.470      42.66     28.18  6.465  6.241  0.224  11000.  4.00  t110g40p00
  3944.01 4.0  0.0  6.470      51.29     33.88  6.471  6.234  0.237  11000.  4.50  t110g45p00
  3944.01 4.0  0.0  6.470      12.02      7.59  6.471  6.256  0.215  12000.  3.00  t120g30p00
  3944.01 4.0  0.0  6.470      16.60     10.96  6.475  6.279  0.196  12000.  3.50  t120g35p00
  3944.01 4.0  0.0  6.470      20.42     13.80  6.467  6.278  0.189  12000.  4.00  t120g40p00
  3944.01 4.0  0.0  6.470      23.99     16.60  6.476  6.281  0.195  12000.  4.50  t120g45p00
  3944.01 4.0  0.0  6.470       4.37      2.82  6.470  6.268  0.202  13000.  3.00  t130g30p00
  3944.01 4.0  0.0  6.470       7.08      4.79  6.475  6.291  0.184  13000.  3.50  t130g35p00
  3944.01 4.0  0.0  6.470      10.00      6.76  6.473  6.298  0.175  13000.  4.00  t130g40p00
  3944.01 4.0  0.0  6.470      12.30      8.51  6.469  6.293  0.176  13000.  4.50  t130g45p00
  3944.01 4.0  0.0  6.470       1.35      0.89  6.472  6.295  0.177  14000.  3.00  t140g30p00
  3944.01 4.0  0.0  6.470       2.63      1.82  6.467  6.299  0.168  14000.  3.50  t140g35p00
  3944.01 4.0  0.0  6.470       4.37      3.02  6.472  6.308  0.164  14000.  4.00  t140g40p00
  3944.01 4.0  0.0  6.470       6.17      4.27  6.478  6.312  0.166  14000.  4.50  t140g45p00


==> anc/ncor3944.p05 <==
  3944.01 1.0  0.0  6.970     302.00    257.04  6.961  6.767  0.194   6500.  3.00  t065g30p05
  3944.01 1.0  0.0  6.970     371.54    316.23  6.975  6.815  0.160   6500.  3.50  t065g35p05
  3944.01 1.0  0.0  6.970     478.63    407.38  6.980  6.827  0.153   6500.  4.00  t065g40p05
  3944.01 1.0  0.0  6.970     630.96    537.03  6.973  6.824  0.149   6500.  4.50  t065g45p05
  3944.01 1.0  0.0  6.970     223.87    186.21  6.965  6.662  0.303   7000.  3.00  t070g30p05
  3944.01 1.0  0.0  6.970     263.03    208.93  6.983  6.696  0.287   7000.  3.50  t070g35p05
  3944.01 1.0  0.0  6.970     281.84    229.09  6.976  6.718  0.258   7000.  4.00  t070g40p05
  3944.01 1.0  0.0  6.970     363.08    288.40  6.972  6.735  0.237   7000.  4.50  t070g45p05
  3944.01 1.0  0.0  6.970     173.78    144.54  6.941  6.507  0.434   7500.  3.00  t075g30p05
  3944.01 1.0  0.0  6.970     186.21    151.36  6.985  6.547  0.438   7500.  3.50  t075g35p05
  3944.01 1.0  0.0  6.970     208.93    162.18  6.970  6.555  0.415   7500.  4.00  t075g40p05
  3944.01 1.0  0.0  6.970     229.09    173.78  6.957  6.595  0.362   7500.  4.50  t075g45p05
  3944.01 1.0  0.0  6.970     147.91    125.89  6.976  6.488  0.488   8000.  3.00  t080g30p05
  3944.01 1.0  0.0  6.970     151.36    125.89  6.964  6.429  0.535   8000.  3.50  t080g35p05
  3944.01 1.0  0.0  6.970     158.49    128.82  6.988  6.437  0.551   8000.  4.00  t080g40p05
  3944.01 1.0  0.0  6.970     177.83    134.90  6.982  6.446  0.536   8000.  4.50  t080g45p05
  3944.01 1.0  0.0  6.970     125.89    109.65  6.970  6.534  0.436   8500.  3.00  t085g30p05
  3944.01 1.0  0.0  6.970     131.83    109.65  6.948  6.446  0.502   8500.  3.50  t085g35p05
  3944.01 1.0  0.0  6.970     134.90    109.65  6.961  6.383  0.578   8500.  4.00  t085g40p05
  3944.01 1.0  0.0  6.970     141.25    109.65  6.974  6.336  0.638   8500.  4.50  t085g45p05
  3944.01 1.0  0.0  6.970     107.15     93.33  6.974  6.616  0.358   9000.  3.00  t090g30p05
  3944.01 1.0  0.0  6.970     112.20     95.50  6.954  6.548  0.406   9000.  3.50  t090g35p05
  3944.01 1.0  0.0  6.970     114.82     97.72  6.994  6.512  0.482   9000.  4.00  t090g40p05
  3944.01 1.0  0.0  6.970     120.23     95.50  6.978  6.397  0.581   9000.  4.50  t090g45p05
  3944.01 1.0  0.0  6.970      91.20     75.86  6.971  6.645  0.326   9500.  3.00  t095g30p05
  3944.01 1.0  0.0  6.970      95.50     81.28  6.973  6.628  0.345   9500.  3.50  t095g35p05
  3944.01 1.0  0.0  6.970     100.00     83.18  6.963  6.563  0.400   9500.  4.00  t095g40p05
  3944.01 1.0  0.0  6.970     102.33     83.18  6.969  6.488  0.481   9500.  4.50  t095g45p05
  3944.01 1.0  0.0  6.970      74.13     58.88  6.959  6.665  0.294  10000.  3.00  t100g30p05
  3944.01 1.0  0.0  6.970      81.28     66.07  6.971  6.661  0.310  10000.  3.50  t100g35p05
  3944.01 1.0  0.0  6.970      87.10     70.79  6.981  6.635  0.346  10000.  4.00  t100g40p05
  3944.01 1.0  0.0  6.970      89.13     72.44  6.984  6.578  0.406  10000.  4.50  t100g45p05
  3944.01 1.0  0.0  6.970      46.77     33.88  6.969  6.726  0.243  11000.  3.00  t110g30p05
  3944.01 1.0  0.0  6.970      53.70     40.74  6.973  6.731  0.242  11000.  3.50  t110g35p05
  3944.01 1.0  0.0  6.970      58.88     45.71  6.977  6.717  0.260  11000.  4.00  t110g40p05
  3944.01 1.0  0.0  6.970      64.57     48.98  6.975  6.680  0.295  11000.  4.50  t110g45p05
  3944.01 1.0  0.0  6.970      24.55     16.22  6.971  6.746  0.225  12000.  3.00  t120g30p05
  3944.01 1.0  0.0  6.970      31.62     22.39  6.970  6.760  0.210  12000.  3.50  t120g35p05
  3944.01 1.0  0.0  6.970      37.15     27.54  6.974  6.765  0.209  12000.  4.00  t120g40p05
  3944.01 1.0  0.0  6.970      41.69     30.90  6.974  6.748  0.226  12000.  4.50  t120g45p05
  3944.01 1.0  0.0  6.970       9.33      6.03  6.972  6.764  0.208  13000.  3.00  t130g30p05
  3944.01 1.0  0.0  6.970      14.79     10.23  6.969  6.778  0.191  13000.  3.50  t130g35p05
  3944.01 1.0  0.0  6.970      20.42     14.45  6.971  6.787  0.184  13000.  4.00  t130g40p05
  3944.01 1.0  0.0  6.970      25.12     18.20  6.976  6.785  0.191  13000.  4.50  t130g45p05
  3944.01 1.0  0.0  6.970       2.69      1.82  6.967  6.791  0.176  14000.  3.00  t140g30p05
  3944.01 1.0  0.0  6.970       5.50      3.80  6.974  6.806  0.168  14000.  3.50  t140g35p05
  3944.01 1.0  0.0  6.970       9.12      6.46  6.979  6.815  0.164  14000.  4.00  t140g40p05
  3944.01 1.0  0.0  6.970      12.88      9.12  6.965  6.797  0.168  14000.  4.50  t140g45p05
  3944.01 2.0  0.0  6.970     331.13    281.84  6.981  6.785  0.196   6500.  3.00  t065g30p05
  3944.01 2.0  0.0  6.970     380.19    331.13  6.963  6.794  0.169   6500.  3.50  t065g35p05
  3944.01 2.0  0.0  6.970     489.78    416.87  6.971  6.822  0.149   6500.  4.00  t065g40p05
  3944.01 2.0  0.0  6.970     645.65    549.54  6.969  6.828  0.141   6500.  4.50  t065g45p05
  3944.01 2.0  0.0  6.970     251.19    213.80  6.975  6.668  0.307   7000.  3.00  t070g30p05
  3944.01 2.0  0.0  6.970     281.84    229.09  6.959  6.642  0.317   7000.  3.50  t070g35p05
  3944.01 2.0  0.0  6.970     302.00    245.47  6.966  6.698  0.268   7000.  4.00  t070g40p05
  3944.01 2.0  0.0  6.970     380.19    302.00  6.966  6.710  0.256   7000.  4.50  t070g45p05
  3944.01 2.0  0.0  6.970     204.17    173.78  6.981  6.521  0.460   7500.  3.00  t075g30p05
  3944.01 2.0  0.0  6.970     213.80    177.83  6.994  6.528  0.466   7500.  3.50  t075g35p05
  3944.01 2.0  0.0  6.970     234.42    186.21  6.990  6.531  0.459   7500.  4.00  t075g40p05
  3944.01 2.0  0.0  6.970     245.47    194.98  6.961  6.574  0.387   7500.  4.50  t075g45p05
  3944.01 2.0  0.0  6.970     173.78    151.36  6.998  6.490  0.508   8000.  3.00  t080g30p05
  3944.01 2.0  0.0  6.970     181.97    151.36  6.997  6.440  0.557   8000.  3.50  t080g35p05
  3944.01 2.0  0.0  6.970     186.21    151.36  6.993  6.404  0.589   8000.  4.00  t080g40p05
  3944.01 2.0  0.0  6.970     199.53    154.88  6.978  6.391  0.587   8000.  4.50  t080g45p05
  3944.01 2.0  0.0  6.970     151.36    128.82  6.947  6.498  0.449   8500.  3.00  t085g30p05
  3944.01 2.0  0.0  6.970     154.88    131.83  6.986  6.470  0.516   8500.  3.50  t085g35p05
  3944.01 2.0  0.0  6.970     158.49    128.82  6.954  6.353  0.601   8500.  4.00  t085g40p05
  3944.01 2.0  0.0  6.970     165.96    128.82  6.986  6.316  0.670   8500.  4.50  t085g45p05
  3944.01 2.0  0.0  6.970     125.89    109.65  6.985  6.617  0.368   9000.  3.00  t090g30p05
  3944.01 2.0  0.0  6.970     131.83    112.20  6.963  6.545  0.418   9000.  3.50  t090g35p05
  3944.01 2.0  0.0  6.970     138.04    112.20  6.952  6.456  0.496   9000.  4.00  t090g40p05
  3944.01 2.0  0.0  6.970     141.25    112.20  6.993  6.397  0.596   9000.  4.50  t090g45p05
  3944.01 2.0  0.0  6.970     104.71     87.10  6.977  6.645  0.332   9500.  3.00  t095g30p05
  3944.01 2.0  0.0  6.970     112.20     93.33  6.968  6.615  0.353   9500.  3.50  t095g35p05
  3944.01 2.0  0.0  6.970     117.49     95.50  6.952  6.547  0.405   9500.  4.00  t095g40p05
  3944.01 2.0  0.0  6.970     120.23     95.50  6.957  6.470  0.487   9500.  4.50  t095g45p05
  3944.01 2.0  0.0  6.970      85.11     66.07  6.967  6.674  0.293  10000.  3.00  t100g30p05
  3944.01 2.0  0.0  6.970      93.33     74.13  6.966  6.656  0.310  10000.  3.50  t100g35p05
  3944.01 2.0  0.0  6.970     100.00     79.43  6.966  6.619  0.347  10000.  4.00  t100g40p05
  3944.01 2.0  0.0  6.970     104.71     81.28  6.961  6.555  0.406  10000.  4.50  t100g45p05
  3944.01 2.0  0.0  6.970      51.29     36.31  6.974  6.732  0.242  11000.  3.00  t110g30p05
  3944.01 2.0  0.0  6.970      58.88     43.65  6.971  6.732  0.239  11000.  3.50  t110g35p05
  3944.01 2.0  0.0  6.970      66.07     48.98  6.965  6.709  0.256  11000.  4.00  t110g40p05
  3944.01 2.0  0.0  6.970      72.44     53.70  6.972  6.684  0.288  11000.  4.50  t110g45p05
  3944.01 2.0  0.0  6.970      25.12     16.60  6.969  6.745  0.224  12000.  3.00  t120g30p05
  3944.01 2.0  0.0  6.970      33.11     23.44  6.973  6.764  0.209  12000.  3.50  t120g35p05
  3944.01 2.0  0.0  6.970      39.81     28.84  6.973  6.765  0.208  12000.  4.00  t120g40p05
  3944.01 2.0  0.0  6.970      45.71     32.36  6.968  6.745  0.223  12000.  4.50  t120g45p05
  3944.01 2.0  0.0  6.970       9.33      6.03  6.967  6.760  0.207  13000.  3.00  t130g30p05
  3944.01 2.0  0.0  6.970      15.49     10.47  6.976  6.784  0.192  13000.  3.50  t130g35p05
  3944.01 2.0  0.0  6.970      20.89     14.79  6.969  6.785  0.184  13000.  4.00  t130g40p05
  3944.01 2.0  0.0  6.970      26.30     18.62  6.970  6.782  0.188  13000.  4.50  t130g45p05
  3944.01 2.0  0.0  6.970       2.69      1.82  6.966  6.790  0.176  14000.  3.00  t140g30p05
  3944.01 2.0  0.0  6.970       5.50      3.80  6.971  6.803  0.168  14000.  3.50  t140g35p05
  3944.01 2.0  0.0  6.970       9.12      6.46  6.973  6.810  0.163  14000.  4.00  t140g40p05
  3944.01 2.0  0.0  6.970      13.18      9.33  6.968  6.801  0.167  14000.  4.50  t140g45p05
  3944.01 3.0  0.0  6.970     354.81    309.03  6.971  6.731  0.240   6500.  3.00  t065g30p05
  3944.01 3.0  0.0  6.970     416.87    363.08  6.978  6.809  0.169   6500.  3.50  t065g35p05
  3944.01 3.0  0.0  6.970     501.19    436.52  6.973  6.818  0.155   6500.  4.00  t065g40p05
  3944.01 3.0  0.0  6.970     645.65    562.34  6.961  6.826  0.135   6500.  4.50  t065g45p05
  3944.01 3.0  0.0  6.970     288.40    251.19  6.974  6.631  0.343   7000.  3.00  t070g30p05
  3944.01 3.0  0.0  6.970     316.23    263.03  6.962  6.637  0.325   7000.  3.50  t070g35p05
  3944.01 3.0  0.0  6.970     331.13    275.42  6.961  6.664  0.297   7000.  4.00  t070g40p05
  3944.01 3.0  0.0  6.970     407.38    323.59  6.960  6.699  0.261   7000.  4.50  t070g45p05
  3944.01 3.0  0.0  6.970     245.47    208.93  6.975  6.480  0.495   7500.  3.00  t075g30p05
  3944.01 3.0  0.0  6.970     251.19    208.93  6.962  6.448  0.514   7500.  3.50  t075g35p05
  3944.01 3.0  0.0  6.970     269.15    213.80  6.949  6.438  0.511   7500.  4.00  t075g40p05
  3944.01 3.0  0.0  6.970     281.84    223.87  6.980  6.540  0.440   7500.  4.50  t075g45p05
  3944.01 3.0  0.0  6.970     213.80    181.97  6.977  6.450  0.527   8000.  3.00  t080g30p05
  3944.01 3.0  0.0  6.970     218.78    181.97  6.992  6.406  0.586   8000.  3.50  t080g35p05
  3944.01 3.0  0.0  6.970     223.87    177.83  6.955  6.316  0.639   8000.  4.00  t080g40p05
  3944.01 3.0  0.0  6.970     234.42    181.97  6.982  6.340  0.642   8000.  4.50  t080g45p05
  3944.01 3.0  0.0  6.970     181.97    154.88  6.954  6.489  0.465   8500.  3.00  t085g30p05
  3944.01 3.0  0.0  6.970     190.55    158.49  6.991  6.461  0.530   8500.  3.50  t085g35p05
  3944.01 3.0  0.0  6.970     190.55    154.88  6.966  6.349  0.617   8500.  4.00  t085g40p05
  3944.01 3.0  0.0  6.970     194.98    151.36  6.965  6.263  0.702   8500.  4.50  t085g45p05
  3944.01 3.0  0.0  6.970     151.36    128.82  6.973  6.596  0.377   9000.  3.00  t090g30p05
  3944.01 3.0  0.0  6.970     158.49    134.90  6.990  6.566  0.424   9000.  3.50  t090g35p05
  3944.01 3.0  0.0  6.970     165.96    134.90  6.981  6.476  0.505   9000.  4.00  t090g40p05
  3944.01 3.0  0.0  6.970     169.82    131.83  6.977  6.367  0.610   9000.  4.50  t090g45p05
  3944.01 3.0  0.0  6.970     125.89    100.00  6.968  6.637  0.331   9500.  3.00  t095g30p05
  3944.01 3.0  0.0  6.970     131.83    109.65  6.981  6.626  0.355   9500.  3.50  t095g35p05
  3944.01 3.0  0.0  6.970     141.25    112.20  6.961  6.552  0.409   9500.  4.00  t095g40p05
  3944.01 3.0  0.0  6.970     144.54    112.20  6.964  6.473  0.491   9500.  4.50  t095g45p05
  3944.01 3.0  0.0  6.970      97.72     74.13  6.967  6.677  0.290  10000.  3.00  t100g30p05
  3944.01 3.0  0.0  6.970     109.65     85.11  6.978  6.671  0.307  10000.  3.50  t100g35p05
  3944.01 3.0  0.0  6.970     117.49     91.20  6.968  6.625  0.343  10000.  4.00  t100g40p05
  3944.01 3.0  0.0  6.970     123.03     95.50  6.985  6.582  0.403  10000.  4.50  t100g45p05
  3944.01 3.0  0.0  6.970      54.95     38.02  6.963  6.724  0.239  11000.  3.00  t110g30p05
  3944.01 3.0  0.0  6.970      64.57     46.77  6.966  6.730  0.236  11000.  3.50  t110g35p05
  3944.01 3.0  0.0  6.970      74.13     53.70  6.968  6.717  0.251  11000.  4.00  t110g40p05
  3944.01 3.0  0.0  6.970      81.28     58.88  6.967  6.685  0.282  11000.  4.50  t110g45p05
  3944.01 3.0  0.0  6.970      26.30     16.98  6.967  6.744  0.223  12000.  3.00  t120g30p05
  3944.01 3.0  0.0  6.970      35.48     23.99  6.965  6.758  0.207  12000.  3.50  t120g35p05
  3944.01 3.0  0.0  6.970      42.66     30.20  6.971  6.765  0.206  12000.  4.00  t120g40p05
  3944.01 3.0  0.0  6.970      48.98     34.67  6.973  6.753  0.220  12000.  4.50  t120g45p05
  3944.01 3.0  0.0  6.970       9.55      6.03  6.963  6.756  0.207  13000.  3.00  t130g30p05
  3944.01 3.0  0.0  6.970      15.85     10.47  6.967  6.776  0.191  13000.  3.50  t130g35p05
  3944.01 3.0  0.0  6.970      21.88     15.14  6.966  6.783  0.183  13000.  4.00  t130g40p05
  3944.01 3.0  0.0  6.970      27.54     19.05  6.967  6.779  0.188  13000.  4.50  t130g45p05
  3944.01 3.0  0.0  6.970       2.69      1.82  6.965  6.788  0.177  14000.  3.00  t140g30p05
  3944.01 3.0  0.0  6.970       5.50      3.80  6.968  6.801  0.167  14000.  3.50  t140g35p05
  3944.01 3.0  0.0  6.970       9.33      6.46  6.968  6.805  0.163  14000.  4.00  t140g40p05
  3944.01 3.0  0.0  6.970      13.49      9.55  6.970  6.804  0.166  14000.  4.50  t140g45p05
  3944.01 4.0  0.0  6.970     398.11    346.74  6.952  6.711  0.241   6500.  3.00  t065g30p05
  3944.01 4.0  0.0  6.970     446.68    389.05  6.954  6.766  0.188   6500.  3.50  t065g35p05
  3944.01 4.0  0.0  6.970     537.03    467.74  6.967  6.810  0.157   6500.  4.00  t065g40p05
  3944.01 4.0  0.0  6.970     676.08    588.84  6.978  6.842  0.136   6500.  4.50  t065g45p05
  3944.01 4.0  0.0  6.970     331.13    295.12  6.987  6.623  0.364   7000.  3.00  t070g30p05
  3944.01 4.0  0.0  6.970     354.81    302.00  6.955  6.590  0.365   7000.  3.50  t070g35p05
  3944.01 4.0  0.0  6.970     371.54    309.03  6.959  6.633  0.326   7000.  4.00  t070g40p05
  3944.01 4.0  0.0  6.970     436.52    354.81  6.975  6.686  0.289   7000.  4.50  t070g45p05
  3944.01 4.0  0.0  6.970     288.40    245.47  6.942  6.419  0.523   7500.  3.00  t075g30p05
  3944.01 4.0  0.0  6.970     295.12    245.47  6.953  6.403  0.550   7500.  3.50  t075g35p05
  3944.01 4.0  0.0  6.970     309.03    251.19  6.973  6.422  0.551   7500.  4.00  t075g40p05
  3944.01 4.0  0.0  6.970     316.23    257.04  6.987  6.504  0.483   7500.  4.50  t075g45p05
  3944.01 4.0  0.0  6.970     257.04    213.80  6.945  6.397  0.548   8000.  3.00  t080g30p05
  3944.01 4.0  0.0  6.970     257.04    213.80  6.967  6.359  0.608   8000.  3.50  t080g35p05
  3944.01 4.0  0.0  6.970     263.03    208.93  6.949  6.281  0.668   8000.  4.00  t080g40p05
  3944.01 4.0  0.0  6.970     269.15    208.93  6.953  6.258  0.695   8000.  4.50  t080g45p05
  3944.01 4.0  0.0  6.970     218.78    186.21  6.994  6.523  0.471   8500.  3.00  t085g30p05
  3944.01 4.0  0.0  6.970     223.87    186.21  6.979  6.437  0.542   8500.  3.50  t085g35p05
  3944.01 4.0  0.0  6.970     229.09    181.97  6.962  6.332  0.630   8500.  4.00  t085g40p05
  3944.01 4.0  0.0  6.970     234.42    177.83  6.970  6.251  0.719   8500.  4.50  t085g45p05
  3944.01 4.0  0.0  6.970     181.97    147.91  6.952  6.569  0.383   9000.  3.00  t090g30p05
  3944.01 4.0  0.0  6.970     190.55    154.88  6.959  6.528  0.431   9000.  3.50  t090g35p05
  3944.01 4.0  0.0  6.970     194.98    158.49  6.990  6.482  0.508   9000.  4.00  t090g40p05
  3944.01 4.0  0.0  6.970     199.53    154.88  6.991  6.375  0.616   9000.  4.50  t090g45p05
  3944.01 4.0  0.0  6.970     144.54    114.82  6.981  6.651  0.330   9500.  3.00  t095g30p05
  3944.01 4.0  0.0  6.970     154.88    125.89  6.983  6.628  0.355   9500.  3.50  t095g35p05
  3944.01 4.0  0.0  6.970     162.18    128.82  6.956  6.548  0.408   9500.  4.00  t095g40p05
  3944.01 4.0  0.0  6.970     169.82    128.82  6.953  6.467  0.486   9500.  4.50  t095g45p05
  3944.01 4.0  0.0  6.970     112.20     81.28  6.962  6.677  0.285  10000.  3.00  t100g30p05
  3944.01 4.0  0.0  6.970     123.03     95.50  6.981  6.678  0.303  10000.  3.50  t100g35p05
  3944.01 4.0  0.0  6.970     134.90    102.33  6.960  6.623  0.337  10000.  4.00  t100g40p05
  3944.01 4.0  0.0  6.970     141.25    107.15  6.967  6.572  0.395  10000.  4.50  t100g45p05
  3944.01 4.0  0.0  6.970      58.88     40.74  6.974  6.736  0.238  11000.  3.00  t110g30p05
  3944.01 4.0  0.0  6.970      70.79     50.12  6.968  6.735  0.233  11000.  3.50  t110g35p05
  3944.01 4.0  0.0  6.970      81.28     57.54  6.963  6.716  0.247  11000.  4.00  t110g40p05
  3944.01 4.0  0.0  6.970      91.20     64.57  6.971  6.696  0.275  11000.  4.50  t110g45p05
  3944.01 4.0  0.0  6.970      27.54     17.38  6.967  6.744  0.223  12000.  3.00  t120g30p05
  3944.01 4.0  0.0  6.970      37.15     25.12  6.971  6.765  0.206  12000.  3.50  t120g35p05
  3944.01 4.0  0.0  6.970      44.67     31.62  6.973  6.768  0.205  12000.  4.00  t120g40p05
  3944.01 4.0  0.0  6.970      52.48     36.31  6.969  6.753  0.216  12000.  4.50  t120g45p05
  3944.01 4.0  0.0  6.970       9.77      6.17  6.974  6.768  0.206  13000.  3.00  t130g30p05
  3944.01 4.0  0.0  6.970      15.85     10.72  6.969  6.779  0.190  13000.  3.50  t130g35p05
  3944.01 4.0  0.0  6.970      22.39     15.49  6.969  6.786  0.183  13000.  4.00  t130g40p05
  3944.01 4.0  0.0  6.970      28.18     19.95  6.976  6.789  0.187  13000.  4.50  t130g45p05
  3944.01 4.0  0.0  6.970       2.75      1.82  6.964  6.787  0.177  14000.  3.00  t140g30p05
  3944.01 4.0  0.0  6.970       5.62      3.80  6.966  6.799  0.167  14000.  3.50  t140g35p05
  3944.01 4.0  0.0  6.970       9.33      6.61  6.971  6.808  0.163  14000.  4.00  t140g40p05
  3944.01 4.0  0.0  6.970      13.80      9.55  6.964  6.798  0.166  14000.  4.50  t140g45p05


==> anc/ncor3961.m05 <==
  3961.52 1.0  0.0  5.970     181.97    131.83  5.969  5.358  0.611   6500.  3.00  t065g30m05
  3961.52 1.0  0.0  5.970     218.78    138.04  5.958  5.299  0.659   6500.  3.50  t065g35m05
  3961.52 1.0  0.0  5.970     275.42    158.49  5.971  5.314  0.657   6500.  4.00  t065g40m05
  3961.52 1.0  0.0  5.970     371.54    204.17  5.962  5.359  0.603   6500.  4.50  t065g45m05
  3961.52 1.0  0.0  5.970     147.91    114.82  5.994  5.339  0.655   7000.  3.00  t070g30m05
  3961.52 1.0  0.0  5.970     147.91    112.20  5.964  5.343  0.621   7000.  3.50  t070g35m05
  3961.52 1.0  0.0  5.970     165.96    112.20  5.959  5.238  0.721   7000.  4.00  t070g40m05
  3961.52 1.0  0.0  5.970     208.93    120.23  5.967  5.206  0.761   7000.  4.50  t070g45m05
  3961.52 1.0  0.0  5.970     123.03    102.33  5.942  5.431  0.511   7500.  3.00  t075g30m05
  3961.52 1.0  0.0  5.970     125.89     97.72  5.945  5.308  0.637   7500.  3.50  t075g35m05
  3961.52 1.0  0.0  5.970     131.83     93.33  5.969  5.174  0.795   7500.  4.00  t075g40m05
  3961.52 1.0  0.0  5.970     134.90     93.33  5.954  5.213  0.741   7500.  4.50  t075g45m05
  3961.52 1.0  0.0  5.970     107.15     91.20  5.962  5.554  0.408   8000.  3.00  t080g30m05
  3961.52 1.0  0.0  5.970     104.71     87.10  5.951  5.459  0.492   8000.  3.50  t080g35m05
  3961.52 1.0  0.0  5.970     107.15     83.18  5.976  5.352  0.624   8000.  4.00  t080g40m05
  3961.52 1.0  0.0  5.970     109.65     77.62  5.981  5.191  0.790   8000.  4.50  t080g45m05
  3961.52 1.0  0.0  5.970      89.13     75.86  5.984  5.602  0.382   8500.  3.00  t085g30m05
  3961.52 1.0  0.0  5.970      89.13     74.13  5.969  5.565  0.404   8500.  3.50  t085g35m05
  3961.52 1.0  0.0  5.970      87.10     70.79  5.979  5.487  0.492   8500.  4.00  t085g40m05
  3961.52 1.0  0.0  5.970      89.13     66.07  5.984  5.351  0.633   8500.  4.50  t085g45m05
  3961.52 1.0  0.0  5.970      74.13     54.95  5.973  5.561  0.412   9000.  3.00  t090g30m05
  3961.52 1.0  0.0  5.970      74.13     57.54  5.976  5.576  0.400   9000.  3.50  t090g35m05
  3961.52 1.0  0.0  5.970      72.44     56.23  5.972  5.539  0.433   9000.  4.00  t090g40m05
  3961.52 1.0  0.0  5.970      70.79     52.48  5.975  5.447  0.528   9000.  4.50  t090g45m05
  3961.52 1.0  0.0  5.970      54.95     35.48  5.967  5.594  0.373   9500.  3.00  t095g30m05
  3961.52 1.0  0.0  5.970      57.54     39.81  5.973  5.592  0.381   9500.  3.50  t095g35m05
  3961.52 1.0  0.0  5.970      57.54     40.74  5.967  5.564  0.403   9500.  4.00  t095g40m05
  3961.52 1.0  0.0  5.970      57.54     38.90  5.962  5.498  0.464   9500.  4.50  t095g45m05
  3961.52 1.0  0.0  5.970      37.15     22.91  5.975  5.660  0.315  10000.  3.00  t100g30m05
  3961.52 1.0  0.0  5.970      40.74     25.70  5.968  5.636  0.332  10000.  3.50  t100g35m05
  3961.52 1.0  0.0  5.970      42.66     27.54  5.975  5.617  0.358  10000.  4.00  t100g40m05
  3961.52 1.0  0.0  5.970      43.65     26.92  5.966  5.559  0.407  10000.  4.50  t100g45m05
  3961.52 1.0  0.0  5.970      16.98     10.47  5.969  5.722  0.247  11000.  3.00  t110g30m05
  3961.52 1.0  0.0  5.970      19.05     12.02  5.973  5.725  0.248  11000.  3.50  t110g35m05
  3961.52 1.0  0.0  5.970      19.95     12.30  5.975  5.704  0.271  11000.  4.00  t110g40m05
  3961.52 1.0  0.0  5.970      20.42     11.48  5.966  5.652  0.314  11000.  4.50  t110g45m05
  3961.52 1.0  0.0  5.970       7.94      4.90  5.965  5.739  0.226  12000.  3.00  t120g30m05
  3961.52 1.0  0.0  5.970       9.77      6.17  5.973  5.757  0.216  12000.  3.50  t120g35m05
  3961.52 1.0  0.0  5.970      10.23      6.46  5.972  5.747  0.225  12000.  4.00  t120g40m05
  3961.52 1.0  0.0  5.970      10.00      5.89  5.968  5.709  0.259  12000.  4.50  t120g45m05
  3961.52 1.0  0.0  5.970       3.31      2.04  5.961  5.745  0.216  13000.  3.00  t130g30m05
  3961.52 1.0  0.0  5.970       4.68      3.02  5.970  5.767  0.203  13000.  3.50  t130g35m05
  3961.52 1.0  0.0  5.970       5.50      3.55  5.968  5.762  0.206  13000.  4.00  t130g40m05
  3961.52 1.0  0.0  5.970       5.62      3.39  5.972  5.739  0.233  13000.  4.50  t130g45m05
  3961.52 1.0  0.0  5.970       1.12      0.72  5.959  5.762  0.197  14000.  3.00  t140g30m05
  3961.52 1.0  0.0  5.970       1.95      1.29  5.979  5.788  0.191  14000.  3.50  t140g35m05
  3961.52 1.0  0.0  5.970       2.69      1.74  5.959  5.765  0.194  14000.  4.00  t140g40m05
  3961.52 1.0  0.0  5.970       3.09      1.91  5.973  5.755  0.218  14000.  4.50  t140g45m05
  3961.52 2.0  0.0  5.970     208.93    154.88  5.950  5.301  0.649   6500.  3.00  t065g30m05
  3961.52 2.0  0.0  5.970     234.42    162.18  5.983  5.292  0.691   6500.  3.50  t065g35m05
  3961.52 2.0  0.0  5.970     295.12    177.83  5.972  5.285  0.687   6500.  4.00  t065g40m05
  3961.52 2.0  0.0  5.970     380.19    218.78  5.963  5.351  0.612   6500.  4.50  t065g45m05
  3961.52 2.0  0.0  5.970     173.78    138.04  5.987  5.313  0.674   7000.  3.00  t070g30m05
  3961.52 2.0  0.0  5.970     173.78    134.90  5.978  5.338  0.640   7000.  3.50  t070g35m05
  3961.52 2.0  0.0  5.970     190.55    131.83  5.960  5.201  0.759   7000.  4.00  t070g40m05
  3961.52 2.0  0.0  5.970     223.87    138.04  5.977  5.177  0.800   7000.  4.50  t070g45m05
  3961.52 2.0  0.0  5.970     147.91    125.89  5.993  5.470  0.523   7500.  3.00  t075g30m05
  3961.52 2.0  0.0  5.970     151.36    117.49  5.950  5.300  0.650   7500.  3.50  t075g35m05
  3961.52 2.0  0.0  5.970     154.88    112.20  5.990  5.181  0.809   7500.  4.00  t075g40m05
  3961.52 2.0  0.0  5.970     158.49    109.65  5.954  5.185  0.769   7500.  4.50  t075g45m05
  3961.52 2.0  0.0  5.970     128.82    109.65  5.976  5.557  0.419   8000.  3.00  t080g30m05
  3961.52 2.0  0.0  5.970     125.89    104.71  5.970  5.466  0.504   8000.  3.50  t080g35m05
  3961.52 2.0  0.0  5.970     128.82     97.72  5.957  5.317  0.640   8000.  4.00  t080g40m05
  3961.52 2.0  0.0  5.970     128.82     91.20  5.976  5.174  0.802   8000.  4.50  t080g45m05
  3961.52 2.0  0.0  5.970     107.15     87.10  5.953  5.555  0.398   8500.  3.00  t085g30m05
  3961.52 2.0  0.0  5.970     104.71     87.10  5.975  5.557  0.418   8500.  3.50  t085g35m05
  3961.52 2.0  0.0  5.970     104.71     83.18  5.984  5.481  0.503   8500.  4.00  t085g40m05
  3961.52 2.0  0.0  5.970     104.71     75.86  5.963  5.315  0.648   8500.  4.50  t085g45m05
  3961.52 2.0  0.0  5.970      85.11     61.66  5.963  5.556  0.407   9000.  3.00  t090g30m05
  3961.52 2.0  0.0  5.970      85.11     66.07  5.984  5.581  0.403   9000.  3.50  t090g35m05
  3961.52 2.0  0.0  5.970      85.11     64.57  5.977  5.539  0.438   9000.  4.00  t090g40m05
  3961.52 2.0  0.0  5.970      83.18     60.26  5.980  5.446  0.534   9000.  4.50  t090g45m05
  3961.52 2.0  0.0  5.970      61.66     38.90  5.974  5.607  0.367   9500.  3.00  t095g30m05
  3961.52 2.0  0.0  5.970      66.07     43.65  5.971  5.596  0.375   9500.  3.50  t095g35m05
  3961.52 2.0  0.0  5.970      66.07     45.71  5.977  5.577  0.400   9500.  4.00  t095g40m05
  3961.52 2.0  0.0  5.970      66.07     43.65  5.970  5.508  0.462   9500.  4.50  t095g45m05
  3961.52 2.0  0.0  5.970      39.81     23.99  5.972  5.661  0.311  10000.  3.00  t100g30m05
  3961.52 2.0  0.0  5.970      44.67     27.54  5.973  5.645  0.328  10000.  3.50  t100g35m05
  3961.52 2.0  0.0  5.970      47.86     29.51  5.975  5.621  0.354  10000.  4.00  t100g40m05
  3961.52 2.0  0.0  5.970      48.98     29.51  5.976  5.574  0.402  10000.  4.50  t100g45m05
  3961.52 2.0  0.0  5.970      17.38     10.72  5.967  5.722  0.245  11000.  3.00  t110g30m05
  3961.52 2.0  0.0  5.970      19.95     12.30  5.972  5.725  0.247  11000.  3.50  t110g35m05
  3961.52 2.0  0.0  5.970      20.89     12.59  5.971  5.703  0.268  11000.  4.00  t110g40m05
  3961.52 2.0  0.0  5.970      21.38     12.02  5.971  5.659  0.312  11000.  4.50  t110g45m05
  3961.52 2.0  0.0  5.970       8.13      5.01  5.970  5.744  0.226  12000.  3.00  t120g30m05
  3961.52 2.0  0.0  5.970       9.77      6.31  5.974  5.759  0.215  12000.  3.50  t120g35m05
  3961.52 2.0  0.0  5.970      10.47      6.61  5.972  5.747  0.225  12000.  4.00  t120g40m05
  3961.52 2.0  0.0  5.970      10.23      6.03  5.969  5.710  0.259  12000.  4.50  t120g45m05
  3961.52 2.0  0.0  5.970       3.31      2.04  5.960  5.743  0.217  13000.  3.00  t130g30m05
  3961.52 2.0  0.0  5.970       4.68      3.02  5.967  5.764  0.203  13000.  3.50  t130g35m05
  3961.52 2.0  0.0  5.970       5.50      3.55  5.964  5.759  0.205  13000.  4.00  t130g40m05
  3961.52 2.0  0.0  5.970       5.62      3.39  5.968  5.736  0.232  13000.  4.50  t130g45m05
  3961.52 2.0  0.0  5.970       1.12      0.72  5.959  5.761  0.198  14000.  3.00  t140g30m05
  3961.52 2.0  0.0  5.970       1.95      1.29  5.978  5.787  0.191  14000.  3.50  t140g35m05
  3961.52 2.0  0.0  5.970       2.69      1.74  5.957  5.764  0.193  14000.  4.00  t140g40m05
  3961.52 2.0  0.0  5.970       3.09      1.91  5.971  5.754  0.217  14000.  4.50  t140g45m05
  3961.52 3.0  0.0  5.970     245.47    186.21  5.948  5.258  0.690   6500.  3.00  t065g30m05
  3961.52 3.0  0.0  5.970     269.15    190.55  5.978  5.237  0.741   6500.  3.50  t065g35m05
  3961.52 3.0  0.0  5.970     316.23    204.17  5.985  5.254  0.731   6500.  4.00  t065g40m05
  3961.52 3.0  0.0  5.970     398.11    239.88  5.966  5.327  0.639   6500.  4.50  t065g45m05
  3961.52 3.0  0.0  5.970     208.93    165.96  5.961  5.261  0.700   7000.  3.00  t070g30m05
  3961.52 3.0  0.0  5.970     208.93    162.18  5.971  5.298  0.673   7000.  3.50  t070g35m05
  3961.52 3.0  0.0  5.970     218.78    158.49  5.982  5.190  0.792   7000.  4.00  t070g40m05
  3961.52 3.0  0.0  5.970     251.19    158.49  5.963  5.102  0.861   7000.  4.50  t070g45m05
  3961.52 3.0  0.0  5.970     181.97    151.36  5.968  5.430  0.538   7500.  3.00  t075g30m05
  3961.52 3.0  0.0  5.970     181.97    144.54  5.991  5.327  0.664   7500.  3.50  t075g35m05
  3961.52 3.0  0.0  5.970     186.21    131.83  5.950  5.113  0.837   7500.  4.00  t075g40m05
  3961.52 3.0  0.0  5.970     186.21    131.83  5.977  5.185  0.792   7500.  4.50  t075g45m05
  3961.52 3.0  0.0  5.970     154.88    131.83  5.977  5.542  0.435   8000.  3.00  t080g30m05
  3961.52 3.0  0.0  5.970     154.88    125.89  5.977  5.456  0.521   8000.  3.50  t080g35m05
  3961.52 3.0  0.0  5.970     154.88    117.49  5.971  5.317  0.654   8000.  4.00  t080g40m05
  3961.52 3.0  0.0  5.970     154.88    107.15  5.964  5.146  0.818   8000.  4.50  t080g45m05
  3961.52 3.0  0.0  5.970     128.82    104.71  5.985  5.582  0.403   8500.  3.00  t085g30m05
  3961.52 3.0  0.0  5.970     125.89    102.33  5.969  5.538  0.431   8500.  3.50  t085g35m05
  3961.52 3.0  0.0  5.970     125.89     97.72  5.981  5.463  0.518   8500.  4.00  t085g40m05
  3961.52 3.0  0.0  5.970     125.89     89.13  5.967  5.310  0.657   8500.  4.50  t085g45m05
  3961.52 3.0  0.0  5.970     100.00     70.79  5.975  5.572  0.403   9000.  3.00  t090g30m05
  3961.52 3.0  0.0  5.970     102.33     74.13  5.961  5.557  0.404   9000.  3.50  t090g35m05
  3961.52 3.0  0.0  5.970     100.00     74.13  5.976  5.533  0.443   9000.  4.00  t090g40m05
  3961.52 3.0  0.0  5.970     100.00     69.18  5.980  5.442  0.538   9000.  4.50  t090g45m05
  3961.52 3.0  0.0  5.970      69.18     41.69  5.967  5.606  0.361   9500.  3.00  t095g30m05
  3961.52 3.0  0.0  5.970      74.13     47.86  5.969  5.599  0.370   9500.  3.50  t095g35m05
  3961.52 3.0  0.0  5.970      77.62     50.12  5.967  5.571  0.396   9500.  4.00  t095g40m05
  3961.52 3.0  0.0  5.970      77.62     48.98  5.974  5.516  0.458   9500.  4.50  t095g45m05
  3961.52 3.0  0.0  5.970      42.66     25.12  5.969  5.663  0.306  10000.  3.00  t100g30m05
  3961.52 3.0  0.0  5.970      48.98     28.84  5.965  5.641  0.324  10000.  3.50  t100g35m05
  3961.52 3.0  0.0  5.970      52.48     31.62  5.974  5.625  0.349  10000.  4.00  t100g40m05
  3961.52 3.0  0.0  5.970      54.95     31.62  5.971  5.573  0.398  10000.  4.50  t100g45m05
  3961.52 3.0  0.0  5.970      18.20     10.96  5.970  5.726  0.244  11000.  3.00  t110g30m05
  3961.52 3.0  0.0  5.970      20.42     12.59  5.971  5.725  0.246  11000.  3.50  t110g35m05
  3961.52 3.0  0.0  5.970      21.88     12.88  5.968  5.702  0.266  11000.  4.00  t110g40m05
  3961.52 3.0  0.0  5.970      22.39     12.30  5.968  5.658  0.310  11000.  4.50  t110g45m05
  3961.52 3.0  0.0  5.970       8.32      5.01  5.966  5.740  0.226  12000.  3.00  t120g30m05
  3961.52 3.0  0.0  5.970      10.00      6.31  5.968  5.753  0.215  12000.  3.50  t120g35m05
  3961.52 3.0  0.0  5.970      10.72      6.61  5.965  5.741  0.224  12000.  4.00  t120g40m05
  3961.52 3.0  0.0  5.970      10.47      6.17  5.977  5.719  0.258  12000.  4.50  t120g45m05
  3961.52 3.0  0.0  5.970       3.31      2.04  5.958  5.742  0.216  13000.  3.00  t130g30m05
  3961.52 3.0  0.0  5.970       4.79      3.02  5.964  5.762  0.202  13000.  3.50  t130g35m05
  3961.52 3.0  0.0  5.970       5.62      3.55  5.961  5.755  0.206  13000.  4.00  t130g40m05
  3961.52 3.0  0.0  5.970       5.75      3.47  5.977  5.745  0.232  13000.  4.50  t130g45m05
  3961.52 3.0  0.0  5.970       1.12      0.72  5.958  5.761  0.197  14000.  3.00  t140g30m05
  3961.52 3.0  0.0  5.970       2.00      1.29  5.977  5.786  0.191  14000.  3.50  t140g35m05
  3961.52 3.0  0.0  5.970       2.69      1.74  5.955  5.762  0.193  14000.  4.00  t140g40m05
  3961.52 3.0  0.0  5.970       3.09      1.91  5.969  5.752  0.217  14000.  4.50  t140g45m05
  3961.52 4.0  0.0  5.970     288.40    223.87  5.985  5.271  0.714   6500.  3.00  t065g30m05
  3961.52 4.0  0.0  5.970     302.00    223.87  5.993  5.209  0.784   6500.  3.50  t065g35m05
  3961.52 4.0  0.0  5.970     346.74    229.09  5.959  5.166  0.793   6500.  4.00  t065g40m05
  3961.52 4.0  0.0  5.970     426.58    263.03  5.960  5.282  0.678   6500.  4.50  t065g45m05
  3961.52 4.0  0.0  5.970     251.19    199.53  5.985  5.269  0.716   7000.  3.00  t070g30m05
  3961.52 4.0  0.0  5.970     245.47    190.55  5.957  5.254  0.703   7000.  3.50  t070g35m05
  3961.52 4.0  0.0  5.970     257.04    186.21  5.990  5.164  0.826   7000.  4.00  t070g40m05
  3961.52 4.0  0.0  5.970     281.84    181.97  5.962  5.054  0.908   7000.  4.50  t070g45m05
  3961.52 4.0  0.0  5.970     218.78    181.97  5.995  5.447  0.548   7500.  3.00  t075g30m05
  3961.52 4.0  0.0  5.970     218.78    169.82  5.976  5.295  0.681   7500.  3.50  t075g35m05
  3961.52 4.0  0.0  5.970     218.78    154.88  5.952  5.098  0.854   7500.  4.00  t075g40m05
  3961.52 4.0  0.0  5.970     218.78    151.36  5.952  5.131  0.821   7500.  4.50  t075g45m05
  3961.52 4.0  0.0  5.970     186.21    154.88  5.975  5.526  0.449   8000.  3.00  t080g30m05
  3961.52 4.0  0.0  5.970     181.97    147.91  5.979  5.444  0.535   8000.  3.50  t080g35m05
  3961.52 4.0  0.0  5.970     181.97    138.04  5.981  5.312  0.669   8000.  4.00  t080g40m05
  3961.52 4.0  0.0  5.970     186.21    125.89  5.981  5.154  0.827   8000.  4.50  t080g45m05
  3961.52 4.0  0.0  5.970     151.36    120.23  5.978  5.568  0.410   8500.  3.00  t085g30m05
  3961.52 4.0  0.0  5.970     151.36    117.49  5.962  5.520  0.442   8500.  3.50  t085g35m05
  3961.52 4.0  0.0  5.970     147.91    112.20  5.977  5.447  0.530   8500.  4.00  t085g40m05
  3961.52 4.0  0.0  5.970     147.91    102.33  5.968  5.303  0.665   8500.  4.50  t085g45m05
  3961.52 4.0  0.0  5.970     114.82     77.62  5.963  5.566  0.397   9000.  3.00  t090g30m05
  3961.52 4.0  0.0  5.970     117.49     83.18  5.962  5.560  0.402   9000.  3.50  t090g35m05
  3961.52 4.0  0.0  5.970     117.49     83.18  5.971  5.527  0.444   9000.  4.00  t090g40m05
  3961.52 4.0  0.0  5.970     117.49     77.62  5.975  5.436  0.539   9000.  4.50  t090g45m05
  3961.52 4.0  0.0  5.970      75.86     44.67  5.969  5.614  0.355   9500.  3.00  t095g30m05
  3961.52 4.0  0.0  5.970      83.18     51.29  5.963  5.598  0.365   9500.  3.50  t095g35m05
  3961.52 4.0  0.0  5.970      87.10     54.95  5.972  5.579  0.393   9500.  4.00  t095g40m05
  3961.52 4.0  0.0  5.970      87.10     53.70  5.974  5.519  0.455   9500.  4.50  t095g45m05
  3961.52 4.0  0.0  5.970      45.71     26.30  5.973  5.669  0.304  10000.  3.00  t100g30m05
  3961.52 4.0  0.0  5.970      52.48     30.20  5.965  5.645  0.320  10000.  3.50  t100g35m05
  3961.52 4.0  0.0  5.970      57.54     33.11  5.969  5.623  0.346  10000.  4.00  t100g40m05
  3961.52 4.0  0.0  5.970      60.26     33.88  5.976  5.582  0.394  10000.  4.50  t100g45m05
  3961.52 4.0  0.0  5.970      18.62     11.22  5.970  5.727  0.243  11000.  3.00  t110g30m05
  3961.52 4.0  0.0  5.970      21.38     12.88  5.972  5.728  0.244  11000.  3.50  t110g35m05
  3961.52 4.0  0.0  5.970      22.39     13.18  5.968  5.703  0.265  11000.  4.00  t110g40m05
  3961.52 4.0  0.0  5.970      23.44     12.59  5.967  5.659  0.308  11000.  4.50  t110g45m05
  3961.52 4.0  0.0  5.970       8.32      5.13  5.972  5.746  0.226  12000.  3.00  t120g30m05
  3961.52 4.0  0.0  5.970      10.23      6.46  5.978  5.763  0.215  12000.  3.50  t120g35m05
  3961.52 4.0  0.0  5.970      10.96      6.76  5.973  5.750  0.223  12000.  4.00  t120g40m05
  3961.52 4.0  0.0  5.970      10.72      6.17  5.971  5.714  0.257  12000.  4.50  t120g45m05
  3961.52 4.0  0.0  5.970       3.39      2.04  5.956  5.740  0.216  13000.  3.00  t130g30m05
  3961.52 4.0  0.0  5.970       4.79      3.02  5.962  5.760  0.202  13000.  3.50  t130g35m05
  3961.52 4.0  0.0  5.970       5.62      3.63  5.970  5.765  0.205  13000.  4.00  t130g40m05
  3961.52 4.0  0.0  5.970       5.75      3.47  5.974  5.743  0.231  13000.  4.50  t130g45m05
  3961.52 4.0  0.0  5.970       1.12      0.72  5.958  5.761  0.197  14000.  3.00  t140g30m05
  3961.52 4.0  0.0  5.970       2.00      1.29  5.976  5.785  0.191  14000.  3.50  t140g35m05
  3961.52 4.0  0.0  5.970       2.75      1.78  5.979  5.786  0.193  14000.  4.00  t140g40m05
  3961.52 4.0  0.0  5.970       3.09      1.91  5.967  5.750  0.217  14000.  4.50  t140g45m05


==> anc/ncor3961.m10 <==
  3961.52 1.0  0.0  5.470     138.04    107.15  5.460  4.854  0.606   6500.  3.00  t065g30m10
  3961.52 1.0  0.0  5.470     154.88    107.15  5.473  4.755  0.718   6500.  3.50  t065g35m10
  3961.52 1.0  0.0  5.470     186.21    112.20  5.478  4.698  0.780   6500.  4.00  t065g40m10
  3961.52 1.0  0.0  5.470     239.88    131.83  5.478  4.742  0.736   6500.  4.50  t065g45m10
  3961.52 1.0  0.0  5.470     120.23     97.72  5.458  4.915  0.543   7000.  3.00  t070g30m10
  3961.52 1.0  0.0  5.470     117.49     95.50  5.462  4.949  0.513   7000.  3.50  t070g35m10
  3961.52 1.0  0.0  5.470     125.89     93.33  5.473  4.822  0.651   7000.  4.00  t070g40m10
  3961.52 1.0  0.0  5.470     144.54     93.33  5.470  4.706  0.764   7000.  4.50  t070g45m10
  3961.52 1.0  0.0  5.470     102.33     89.13  5.482  5.075  0.407   7500.  3.00  t075g30m10
  3961.52 1.0  0.0  5.470     102.33     85.11  5.472  4.975  0.497   7500.  3.50  t075g35m10
  3961.52 1.0  0.0  5.470     100.00     83.18  5.490  5.013  0.477   7500.  4.00  t075g40m10
  3961.52 1.0  0.0  5.470     104.71     79.43  5.478  4.868  0.610   7500.  4.50  t075g45m10
  3961.52 1.0  0.0  5.470      87.10     74.13  5.485  5.091  0.394   8000.  3.00  t080g30m10
  3961.52 1.0  0.0  5.470      87.10     72.44  5.473  5.052  0.421   8000.  3.50  t080g35m10
  3961.52 1.0  0.0  5.470      87.10     69.18  5.467  4.966  0.501   8000.  4.00  t080g40m10
  3961.52 1.0  0.0  5.470      89.13     64.57  5.466  4.836  0.630   8000.  4.50  t080g45m10
  3961.52 1.0  0.0  5.470      70.79     52.48  5.467  5.032  0.435   8500.  3.00  t085g30m10
  3961.52 1.0  0.0  5.470      70.79     54.95  5.473  5.058  0.415   8500.  3.50  t085g35m10
  3961.52 1.0  0.0  5.470      70.79     53.70  5.457  5.014  0.443   8500.  4.00  t085g40m10
  3961.52 1.0  0.0  5.470      70.79     52.48  5.483  4.966  0.517   8500.  4.50  t085g45m10
  3961.52 1.0  0.0  5.470      51.29     30.90  5.463  5.052  0.411   9000.  3.00  t090g30m10
  3961.52 1.0  0.0  5.470      53.70     35.48  5.468  5.065  0.403   9000.  3.50  t090g35m10
  3961.52 1.0  0.0  5.470      54.95     38.02  5.479  5.067  0.412   9000.  4.00  t090g40m10
  3961.52 1.0  0.0  5.470      54.95     37.15  5.473  5.018  0.455   9000.  4.50  t090g45m10
  3961.52 1.0  0.0  5.470      30.20     16.60  5.471  5.117  0.354   9500.  3.00  t095g30m10
  3961.52 1.0  0.0  5.470      35.48     19.95  5.469  5.108  0.361   9500.  3.50  t095g35m10
  3961.52 1.0  0.0  5.470      38.02     22.39  5.465  5.092  0.373   9500.  4.00  t095g40m10
  3961.52 1.0  0.0  5.470      39.81     23.44  5.462  5.059  0.403   9500.  4.50  t095g45m10
  3961.52 1.0  0.0  5.470      16.98      9.33  5.467  5.169  0.298  10000.  3.00  t100g30m10
  3961.52 1.0  0.0  5.470      19.95     11.22  5.474  5.162  0.312  10000.  3.50  t100g35m10
  3961.52 1.0  0.0  5.470      22.91     12.59  5.472  5.141  0.331  10000.  4.00  t100g40m10
  3961.52 1.0  0.0  5.470      24.55     13.49  5.469  5.109  0.360  10000.  4.50  t100g45m10
  3961.52 1.0  0.0  5.470       6.76      3.98  5.473  5.229  0.244  11000.  3.00  t110g30m10
  3961.52 1.0  0.0  5.470       7.59      4.57  5.476  5.231  0.245  11000.  3.50  t110g35m10
  3961.52 1.0  0.0  5.470       8.13      4.68  5.469  5.206  0.263  11000.  4.00  t110g40m10
  3961.52 1.0  0.0  5.470       8.51      4.57  5.472  5.173  0.299  11000.  4.50  t110g45m10
  3961.52 1.0  0.0  5.470       3.09      1.86  5.484  5.252  0.232  12000.  3.00  t120g30m10
  3961.52 1.0  0.0  5.470       3.72      2.29  5.475  5.255  0.220  12000.  3.50  t120g35m10
  3961.52 1.0  0.0  5.470       3.89      2.34  5.457  5.228  0.229  12000.  4.00  t120g40m10
  3961.52 1.0  0.0  5.470       3.80      2.14  5.457  5.196  0.261  12000.  4.50  t120g45m10
  3961.52 1.0  0.0  5.470       1.32      0.78  5.480  5.252  0.228  13000.  3.00  t130g30m10
  3961.52 1.0  0.0  5.470       1.82      1.12  5.462  5.250  0.212  13000.  3.50  t130g35m10
  3961.52 1.0  0.0  5.470       2.09      1.29  5.476  5.262  0.214  13000.  4.00  t130g40m10
  3961.52 1.0  0.0  5.470       2.09      1.20  5.468  5.227  0.241  13000.  4.50  t130g45m10
  3961.52 1.0  0.0  5.470       0.47      0.29  5.489  5.274  0.215  14000.  3.00  t140g30m10
  3961.52 1.0  0.0  5.470       0.79      0.49  5.476  5.271  0.205  14000.  3.50  t140g35m10
  3961.52 1.0  0.0  5.470       1.05      0.65  5.435  5.227  0.208  14000.  4.00  t140g40m10
  3961.52 1.0  0.0  5.470       1.15      0.68  5.484  5.252  0.232  14000.  4.50  t140g45m10
  3961.52 2.0  0.0  5.470     165.96    128.82  5.449  4.813  0.636   6500.  3.00  t065g30m10
  3961.52 2.0  0.0  5.470     177.83    125.89  5.451  4.690  0.761   6500.  3.50  t065g35m10
  3961.52 2.0  0.0  5.470     204.17    128.82  5.462  4.635  0.827   6500.  4.00  t065g40m10
  3961.52 2.0  0.0  5.470     257.04    144.54  5.458  4.681  0.777   6500.  4.50  t065g45m10
  3961.52 2.0  0.0  5.470     144.54    120.23  5.497  4.946  0.551   7000.  3.00  t070g30m10
  3961.52 2.0  0.0  5.470     141.25    114.82  5.464  4.927  0.537   7000.  3.50  t070g35m10
  3961.52 2.0  0.0  5.470     147.91    109.65  5.456  4.772  0.684   7000.  4.00  t070g40m10
  3961.52 2.0  0.0  5.470     165.96    109.65  5.487  4.691  0.796   7000.  4.50  t070g45m10
  3961.52 2.0  0.0  5.470     125.89    107.15  5.487  5.064  0.423   7500.  3.00  t075g30m10
  3961.52 2.0  0.0  5.470     123.03    102.33  5.485  4.970  0.515   7500.  3.50  t075g35m10
  3961.52 2.0  0.0  5.470     120.23     97.72  5.467  4.967  0.500   7500.  4.00  t075g40m10
  3961.52 2.0  0.0  5.470     125.89     93.33  5.476  4.844  0.632   7500.  4.50  t075g45m10
  3961.52 2.0  0.0  5.470     104.71     87.10  5.482  5.073  0.409   8000.  3.00  t080g30m10
  3961.52 2.0  0.0  5.470     104.71     85.11  5.470  5.034  0.436   8000.  3.50  t080g35m10
  3961.52 2.0  0.0  5.470     104.71     81.28  5.468  4.953  0.515   8000.  4.00  t080g40m10
  3961.52 2.0  0.0  5.470     104.71     75.86  5.474  4.835  0.639   8000.  4.50  t080g45m10
  3961.52 2.0  0.0  5.470      83.18     60.26  5.477  5.047  0.430   8500.  3.00  t085g30m10
  3961.52 2.0  0.0  5.470      83.18     63.10  5.477  5.058  0.419   8500.  3.50  t085g35m10
  3961.52 2.0  0.0  5.470      83.18     61.66  5.460  5.012  0.448   8500.  4.00  t085g40m10
  3961.52 2.0  0.0  5.470      83.18     58.88  5.458  4.934  0.524   8500.  4.50  t085g45m10
  3961.52 2.0  0.0  5.470      57.54     33.88  5.474  5.069  0.405   9000.  3.00  t090g30m10
  3961.52 2.0  0.0  5.470      61.66     38.90  5.469  5.070  0.399   9000.  3.50  t090g35m10
  3961.52 2.0  0.0  5.470      63.10     41.69  5.472  5.063  0.409   9000.  4.00  t090g40m10
  3961.52 2.0  0.0  5.470      63.10     41.69  5.479  5.027  0.452   9000.  4.50  t090g45m10
  3961.52 2.0  0.0  5.470      32.36     17.38  5.475  5.124  0.351   9500.  3.00  t095g30m10
  3961.52 2.0  0.0  5.470      38.02     20.89  5.466  5.107  0.359   9500.  3.50  t095g35m10
  3961.52 2.0  0.0  5.470      41.69     23.99  5.470  5.101  0.369   9500.  4.00  t095g40m10
  3961.52 2.0  0.0  5.470      43.65     25.12  5.463  5.064  0.399   9500.  4.50  t095g45m10
  3961.52 2.0  0.0  5.470      17.38      9.55  5.467  5.170  0.297  10000.  3.00  t100g30m10
  3961.52 2.0  0.0  5.470      20.89     11.48  5.474  5.163  0.311  10000.  3.50  t100g35m10
  3961.52 2.0  0.0  5.470      23.99     12.88  5.467  5.138  0.329  10000.  4.00  t100g40m10
  3961.52 2.0  0.0  5.470      26.30     14.13  5.470  5.113  0.357  10000.  4.50  t100g45m10
  3961.52 2.0  0.0  5.470       6.76      3.98  5.469  5.225  0.244  11000.  3.00  t110g30m10
  3961.52 2.0  0.0  5.470       7.76      4.57  5.470  5.227  0.243  11000.  3.50  t110g35m10
  3961.52 2.0  0.0  5.470       8.32      4.79  5.473  5.211  0.262  11000.  4.00  t110g40m10
  3961.52 2.0  0.0  5.470       8.71      4.68  5.476  5.178  0.298  11000.  4.50  t110g45m10
  3961.52 2.0  0.0  5.470       3.09      1.86  5.482  5.250  0.232  12000.  3.00  t120g30m10
  3961.52 2.0  0.0  5.470       3.72      2.29  5.473  5.253  0.220  12000.  3.50  t120g35m10
  3961.52 2.0  0.0  5.470       3.98      2.40  5.473  5.245  0.228  12000.  4.00  t120g40m10
  3961.52 2.0  0.0  5.470       3.89      2.19  5.475  5.214  0.261  12000.  4.50  t120g45m10
  3961.52 2.0  0.0  5.470       1.32      0.78  5.479  5.251  0.228  13000.  3.00  t130g30m10
  3961.52 2.0  0.0  5.470       1.82      1.12  5.461  5.249  0.212  13000.  3.50  t130g35m10
  3961.52 2.0  0.0  5.470       2.09      1.29  5.475  5.261  0.214  13000.  4.00  t130g40m10
  3961.52 2.0  0.0  5.470       2.09      1.20  5.467  5.226  0.241  13000.  4.50  t130g45m10
  3961.52 2.0  0.0  5.470       0.47      0.29  5.489  5.274  0.215  14000.  3.00  t140g30m10
  3961.52 2.0  0.0  5.470       0.79      0.49  5.476  5.270  0.206  14000.  3.50  t140g35m10
  3961.52 2.0  0.0  5.470       1.05      0.65  5.435  5.227  0.208  14000.  4.00  t140g40m10
  3961.52 2.0  0.0  5.470       1.15      0.68  5.483  5.252  0.231  14000.  4.50  t140g45m10
  3961.52 3.0  0.0  5.470     199.53    158.49  5.476  4.820  0.656   6500.  3.00  t065g30m10
  3961.52 3.0  0.0  5.470     208.93    151.36  5.455  4.656  0.799   6500.  3.50  t065g35m10
  3961.52 3.0  0.0  5.470     234.42    151.36  5.464  4.587  0.877   6500.  4.00  t065g40m10
  3961.52 3.0  0.0  5.470     275.42    165.96  5.477  4.650  0.827   6500.  4.50  t065g45m10
  3961.52 3.0  0.0  5.470     177.83    144.54  5.470  4.896  0.574   7000.  3.00  t070g30m10
  3961.52 3.0  0.0  5.470     169.82    138.04  5.454  4.893  0.561   7000.  3.50  t070g35m10
  3961.52 3.0  0.0  5.470     177.83    131.83  5.466  4.757  0.709   7000.  4.00  t070g40m10
  3961.52 3.0  0.0  5.470     190.55    128.82  5.488  4.654  0.834   7000.  4.50  t070g45m10
  3961.52 3.0  0.0  5.470     151.36    128.82  5.482  5.038  0.444   7500.  3.00  t075g30m10
  3961.52 3.0  0.0  5.470     151.36    123.03  5.485  4.955  0.530   7500.  3.50  t075g35m10
  3961.52 3.0  0.0  5.470     147.91    117.49  5.481  4.962  0.519   7500.  4.00  t075g40m10
  3961.52 3.0  0.0  5.470     147.91    109.65  5.465  4.808  0.657   7500.  4.50  t075g45m10
  3961.52 3.0  0.0  5.470     128.82    102.33  5.473  5.052  0.421   8000.  3.00  t080g30m10
  3961.52 3.0  0.0  5.470     125.89    100.00  5.464  5.012  0.452   8000.  3.50  t080g35m10
  3961.52 3.0  0.0  5.470     125.89     95.50  5.465  4.935  0.530   8000.  4.00  t080g40m10
  3961.52 3.0  0.0  5.470     125.89     89.13  5.477  4.829  0.648   8000.  4.50  t080g45m10
  3961.52 3.0  0.0  5.470     100.00     67.61  5.466  5.040  0.426   8500.  3.00  t085g30m10
  3961.52 3.0  0.0  5.470     100.00     72.44  5.477  5.058  0.419   8500.  3.50  t085g35m10
  3961.52 3.0  0.0  5.470     100.00     70.79  5.460  5.010  0.450   8500.  4.00  t085g40m10
  3961.52 3.0  0.0  5.470     100.00     67.61  5.458  4.934  0.524   8500.  4.50  t085g45m10
  3961.52 3.0  0.0  5.470      64.57     36.31  5.471  5.071  0.400   9000.  3.00  t090g30m10
  3961.52 3.0  0.0  5.470      70.79     42.66  5.472  5.078  0.394   9000.  3.50  t090g35m10
  3961.52 3.0  0.0  5.470      72.44     45.71  5.466  5.062  0.404   9000.  4.00  t090g40m10
  3961.52 3.0  0.0  5.470      74.13     45.71  5.468  5.020  0.448   9000.  4.50  t090g45m10
  3961.52 3.0  0.0  5.470      34.67     17.78  5.468  5.120  0.348   9500.  3.00  t095g30m10
  3961.52 3.0  0.0  5.470      40.74     21.88  5.465  5.110  0.355   9500.  3.50  t095g35m10
  3961.52 3.0  0.0  5.470      45.71     25.70  5.476  5.110  0.366   9500.  4.00  t095g40m10
  3961.52 3.0  0.0  5.470      48.98     26.92  5.464  5.069  0.395   9500.  4.50  t095g45m10
  3961.52 3.0  0.0  5.470      17.78      9.77  5.472  5.177  0.295  10000.  3.00  t100g30m10
  3961.52 3.0  0.0  5.470      21.88     11.75  5.469  5.161  0.308  10000.  3.50  t100g35m10
  3961.52 3.0  0.0  5.470      25.12     13.49  5.474  5.147  0.327  10000.  4.00  t100g40m10
  3961.52 3.0  0.0  5.470      28.18     14.79  5.476  5.121  0.355  10000.  4.50  t100g45m10
  3961.52 3.0  0.0  5.470       6.92      4.07  5.477  5.233  0.244  11000.  3.00  t110g30m10
  3961.52 3.0  0.0  5.470       7.94      4.68  5.476  5.232  0.244  11000.  3.50  t110g35m10
  3961.52 3.0  0.0  5.470       8.51      4.79  5.468  5.206  0.262  11000.  4.00  t110g40m10
  3961.52 3.0  0.0  5.470       8.91      4.68  5.470  5.173  0.297  11000.  4.50  t110g45m10
  3961.52 3.0  0.0  5.470       3.16      1.86  5.480  5.249  0.231  12000.  3.00  t120g30m10
  3961.52 3.0  0.0  5.470       3.72      2.29  5.470  5.251  0.219  12000.  3.50  t120g35m10
  3961.52 3.0  0.0  5.470       3.98      2.40  5.471  5.243  0.228  12000.  4.00  t120g40m10
  3961.52 3.0  0.0  5.470       3.89      2.19  5.473  5.212  0.261  12000.  4.50  t120g45m10
  3961.52 3.0  0.0  5.470       1.32      0.78  5.478  5.251  0.227  13000.  3.00  t130g30m10
  3961.52 3.0  0.0  5.470       1.82      1.12  5.460  5.248  0.212  13000.  3.50  t130g35m10
  3961.52 3.0  0.0  5.470       2.09      1.29  5.473  5.259  0.214  13000.  4.00  t130g40m10
  3961.52 3.0  0.0  5.470       2.09      1.20  5.466  5.225  0.241  13000.  4.50  t130g45m10
  3961.52 3.0  0.0  5.470       0.47      0.29  5.489  5.273  0.216  14000.  3.00  t140g30m10
  3961.52 3.0  0.0  5.470       0.79      0.49  5.475  5.270  0.205  14000.  3.50  t140g35m10
  3961.52 3.0  0.0  5.470       1.05      0.65  5.434  5.227  0.207  14000.  4.00  t140g40m10
  3961.52 3.0  0.0  5.470       1.15      0.68  5.482  5.251  0.231  14000.  4.50  t140g45m10
  3961.52 4.0  0.0  5.470     239.88    186.21  5.453  4.765  0.688   6500.  3.00  t065g30m10
  3961.52 4.0  0.0  5.470     245.47    177.83  5.449  4.618  0.831   6500.  3.50  t065g35m10
  3961.52 4.0  0.0  5.470     263.03    177.83  5.486  4.571  0.915   6500.  4.00  t065g40m10
  3961.52 4.0  0.0  5.470     302.00    186.21  5.467  4.580  0.887   6500.  4.50  t065g45m10
  3961.52 4.0  0.0  5.470     213.80    169.82  5.451  4.855  0.596   7000.  3.00  t070g30m10
  3961.52 4.0  0.0  5.470     204.17    165.96  5.491  4.916  0.575   7000.  3.50  t070g35m10
  3961.52 4.0  0.0  5.470     208.93    154.88  5.472  4.741  0.731   7000.  4.00  t070g40m10
  3961.52 4.0  0.0  5.470     218.78    147.91  5.476  4.611  0.865   7000.  4.50  t070g45m10
  3961.52 4.0  0.0  5.470     181.97    151.36  5.478  5.018  0.460   7500.  3.00  t075g30m10
  3961.52 4.0  0.0  5.470     181.97    144.54  5.487  4.941  0.546   7500.  3.50  t075g35m10
  3961.52 4.0  0.0  5.470     173.78    138.04  5.488  4.953  0.535   7500.  4.00  t075g40m10
  3961.52 4.0  0.0  5.470     177.83    128.82  5.484  4.816  0.668   7500.  4.50  t075g45m10
  3961.52 4.0  0.0  5.470     151.36    117.49  5.467  5.037  0.430   8000.  3.00  t080g30m10
  3961.52 4.0  0.0  5.470     151.36    114.82  5.456  4.994  0.462   8000.  3.50  t080g35m10
  3961.52 4.0  0.0  5.470     147.91    109.65  5.459  4.921  0.538   8000.  4.00  t080g40m10
  3961.52 4.0  0.0  5.470     147.91    102.33  5.477  4.824  0.653   8000.  4.50  t080g45m10
  3961.52 4.0  0.0  5.470     114.82     75.86  5.475  5.053  0.422   8500.  3.00  t085g30m10
  3961.52 4.0  0.0  5.470     114.82     81.28  5.479  5.061  0.418   8500.  3.50  t085g35m10
  3961.52 4.0  0.0  5.470     114.82     81.28  5.480  5.030  0.450   8500.  4.00  t085g40m10
  3961.52 4.0  0.0  5.470     117.49     77.62  5.478  4.956  0.522   8500.  4.50  t085g45m10
  3961.52 4.0  0.0  5.470      70.79     38.02  5.464  5.068  0.396   9000.  3.00  t090g30m10
  3961.52 4.0  0.0  5.470      77.62     45.71  5.470  5.080  0.390   9000.  3.50  t090g35m10
  3961.52 4.0  0.0  5.470      83.18     50.12  5.474  5.073  0.401   9000.  4.00  t090g40m10
  3961.52 4.0  0.0  5.470      83.18     50.12  5.472  5.027  0.445   9000.  4.50  t090g45m10
  3961.52 4.0  0.0  5.470      36.31     18.20  5.465  5.119  0.346   9500.  3.00  t095g30m10
  3961.52 4.0  0.0  5.470      43.65     22.91  5.469  5.117  0.352   9500.  3.50  t095g35m10
  3961.52 4.0  0.0  5.470      48.98     26.92  5.475  5.112  0.363   9500.  4.00  t095g40m10
  3961.52 4.0  0.0  5.470      53.70     28.84  5.473  5.080  0.393   9500.  4.50  t095g45m10
  3961.52 4.0  0.0  5.470      18.20     10.00  5.475  5.180  0.295  10000.  3.00  t100g30m10
  3961.52 4.0  0.0  5.470      22.39     12.02  5.472  5.165  0.307  10000.  3.50  t100g35m10
  3961.52 4.0  0.0  5.470      26.30     13.80  5.473  5.147  0.326  10000.  4.00  t100g40m10
  3961.52 4.0  0.0  5.470      29.51     15.14  5.471  5.118  0.353  10000.  4.50  t100g45m10
  3961.52 4.0  0.0  5.470       6.92      4.07  5.473  5.231  0.242  11000.  3.00  t110g30m10
  3961.52 4.0  0.0  5.470       7.94      4.68  5.472  5.229  0.243  11000.  3.50  t110g35m10
  3961.52 4.0  0.0  5.470       8.71      4.90  5.473  5.212  0.261  11000.  4.00  t110g40m10
  3961.52 4.0  0.0  5.470       9.12      4.79  5.476  5.179  0.297  11000.  4.50  t110g45m10
  3961.52 4.0  0.0  5.470       3.16      1.86  5.479  5.248  0.231  12000.  3.00  t120g30m10
  3961.52 4.0  0.0  5.470       3.80      2.29  5.469  5.250  0.219  12000.  3.50  t120g35m10
  3961.52 4.0  0.0  5.470       3.98      2.40  5.469  5.242  0.227  12000.  4.00  t120g40m10
  3961.52 4.0  0.0  5.470       3.98      2.19  5.471  5.211  0.260  12000.  4.50  t120g45m10
  3961.52 4.0  0.0  5.470       1.32      0.79  5.478  5.251  0.227  13000.  3.00  t130g30m10
  3961.52 4.0  0.0  5.470       1.82      1.12  5.459  5.247  0.212  13000.  3.50  t130g35m10
  3961.52 4.0  0.0  5.470       2.09      1.29  5.472  5.258  0.214  13000.  4.00  t130g40m10
  3961.52 4.0  0.0  5.470       2.09      1.20  5.465  5.224  0.241  13000.  4.50  t130g45m10
  3961.52 4.0  0.0  5.470       0.47      0.29  5.489  5.273  0.216  14000.  3.00  t140g30m10
  3961.52 4.0  0.0  5.470       0.79      0.49  5.475  5.269  0.206  14000.  3.50  t140g35m10
  3961.52 4.0  0.0  5.470       1.05      0.65  5.434  5.227  0.207  14000.  4.00  t140g40m10
  3961.52 4.0  0.0  5.470       1.15      0.68  5.481  5.251  0.230  14000.  4.50  t140g45m10


==> anc/ncor3961.p00 <==
  3961.52 1.0  0.0  6.470     263.03    190.55  6.478  6.078  0.400   6500.  3.00  t065g30p00
  3961.52 1.0  0.0  6.470     316.23    218.78  6.465  6.048  0.417   6500.  3.50  t065g35p00
  3961.52 1.0  0.0  6.470     416.87    275.42  6.469  6.073  0.396   6500.  4.00  t065g40p00
  3961.52 1.0  0.0  6.470     562.34    380.19  6.479  6.108  0.371   6500.  4.50  t065g45p00
  3961.52 1.0  0.0  6.470     190.55    141.25  6.469  5.878  0.591   7000.  3.00  t070g30p00
  3961.52 1.0  0.0  6.470     194.98    144.54  6.484  5.943  0.541   7000.  3.50  t070g35p00
  3961.52 1.0  0.0  6.470     234.42    154.88  6.462  5.894  0.568   7000.  4.00  t070g40p00
  3961.52 1.0  0.0  6.470     302.00    181.97  6.463  5.902  0.561   7000.  4.50  t070g45p00
  3961.52 1.0  0.0  6.470     151.36    120.23  6.489  5.878  0.611   7500.  3.00  t075g30p00
  3961.52 1.0  0.0  6.470     154.88    114.82  6.445  5.728  0.717   7500.  3.50  t075g35p00
  3961.52 1.0  0.0  6.470     169.82    114.82  6.483  5.675  0.808   7500.  4.00  t075g40p00
  3961.52 1.0  0.0  6.470     181.97    120.23  6.479  5.773  0.706   7500.  4.50  t075g45p00
  3961.52 1.0  0.0  6.470     125.89    107.15  6.500  5.978  0.522   8000.  3.00  t080g30p00
  3961.52 1.0  0.0  6.470     128.82    100.00  6.445  5.797  0.648   8000.  3.50  t080g35p00
  3961.52 1.0  0.0  6.470     131.83     95.50  6.456  5.676  0.780   8000.  4.00  t080g40p00
  3961.52 1.0  0.0  6.470     138.04     91.20  6.459  5.546  0.913   8000.  4.50  t080g45p00
  3961.52 1.0  0.0  6.470     107.15     93.33  6.471  6.073  0.398   8500.  3.00  t085g30p00
  3961.52 1.0  0.0  6.470     107.15     89.13  6.468  5.976  0.492   8500.  3.50  t085g35p00
  3961.52 1.0  0.0  6.470     107.15     83.18  6.467  5.827  0.640   8500.  4.00  t085g40p00
  3961.52 1.0  0.0  6.470     109.65     77.62  6.485  5.672  0.813   8500.  4.50  t085g45p00
  3961.52 1.0  0.0  6.470      91.20     77.62  6.473  6.104  0.369   9000.  3.00  t090g30p00
  3961.52 1.0  0.0  6.470      91.20     75.86  6.466  6.069  0.397   9000.  3.50  t090g35p00
  3961.52 1.0  0.0  6.470      89.13     70.79  6.458  5.964  0.494   9000.  4.00  t090g40p00
  3961.52 1.0  0.0  6.470      89.13     64.57  6.465  5.810  0.655   9000.  4.50  t090g45p00
  3961.52 1.0  0.0  6.470      77.62     60.26  6.481  6.108  0.373   9500.  3.00  t095g30p00
  3961.52 1.0  0.0  6.470      77.62     61.66  6.474  6.093  0.381   9500.  3.50  t095g35p00
  3961.52 1.0  0.0  6.470      75.86     58.88  6.472  6.040  0.432   9500.  4.00  t095g40p00
  3961.52 1.0  0.0  6.470      72.44     53.70  6.479  5.933  0.546   9500.  4.50  t095g45p00
  3961.52 1.0  0.0  6.470      61.66     44.67  6.481  6.149  0.332  10000.  3.00  t100g30p00
  3961.52 1.0  0.0  6.470      63.10     46.77  6.465  6.116  0.349  10000.  3.50  t100g35p00
  3961.52 1.0  0.0  6.470      63.10     46.77  6.481  6.090  0.391  10000.  4.00  t100g40p00
  3961.52 1.0  0.0  6.470      61.66     42.66  6.480  6.002  0.478  10000.  4.50  t100g45p00
  3961.52 1.0  0.0  6.470      35.48     23.99  6.469  6.209  0.260  11000.  3.00  t110g30p00
  3961.52 1.0  0.0  6.470      38.90     26.30  6.463  6.197  0.266  11000.  3.50  t110g35p00
  3961.52 1.0  0.0  6.470      39.81     26.30  6.464  6.168  0.296  11000.  4.00  t110g40p00
  3961.52 1.0  0.0  6.470      38.90     24.55  6.475  6.118  0.357  11000.  4.50  t110g45p00
  3961.52 1.0  0.0  6.470      18.62     12.02  6.474  6.245  0.229  12000.  3.00  t120g30p00
  3961.52 1.0  0.0  6.470      21.88     14.79  6.469  6.249  0.220  12000.  3.50  t120g35p00
  3961.52 1.0  0.0  6.470      23.44     15.49  6.467  6.233  0.234  12000.  4.00  t120g40p00
  3961.52 1.0  0.0  6.470      22.91     14.13  6.465  6.188  0.277  12000.  4.50  t120g45p00
  3961.52 1.0  0.0  6.470       7.59      4.79  6.469  6.260  0.209  13000.  3.00  t130g30p00
  3961.52 1.0  0.0  6.470      10.96      7.24  6.467  6.268  0.199  13000.  3.50  t130g35p00
  3961.52 1.0  0.0  6.470      12.88      8.71  6.470  6.267  0.203  13000.  4.00  t130g40p00
  3961.52 1.0  0.0  6.470      13.49      8.51  6.466  6.233  0.233  13000.  4.50  t130g45p00
  3961.52 1.0  0.0  6.470       2.40      1.58  6.469  6.288  0.181  14000.  3.00  t140g30p00
  3961.52 1.0  0.0  6.470       4.37      2.95  6.477  6.300  0.177  14000.  3.50  t140g35p00
  3961.52 1.0  0.0  6.470       6.17      4.17  6.468  6.287  0.181  14000.  4.00  t140g40p00
  3961.52 1.0  0.0  6.470       7.41      4.79  6.474  6.267  0.207  14000.  4.50  t140g45p00
  3961.52 2.0  0.0  6.470     281.84    213.80  6.460  6.039  0.421   6500.  3.00  t065g30p00
  3961.52 2.0  0.0  6.470     331.13    239.88  6.469  6.053  0.416   6500.  3.50  t065g35p00
  3961.52 2.0  0.0  6.470     426.58    288.40  6.456  6.043  0.413   6500.  4.00  t065g40p00
  3961.52 2.0  0.0  6.470     575.44    389.05  6.464  6.104  0.360   6500.  4.50  t065g45p00
  3961.52 2.0  0.0  6.470     218.78    165.96  6.454  5.832  0.622   7000.  3.00  t070g30p00
  3961.52 2.0  0.0  6.470     223.87    165.96  6.451  5.870  0.581   7000.  3.50  t070g35p00
  3961.52 2.0  0.0  6.470     257.04    177.83  6.482  5.891  0.591   7000.  4.00  t070g40p00
  3961.52 2.0  0.0  6.470     316.23    199.53  6.462  5.882  0.580   7000.  4.50  t070g45p00
  3961.52 2.0  0.0  6.470     177.83    144.54  6.488  5.861  0.627   7500.  3.00  t075g30p00
  3961.52 2.0  0.0  6.470     181.97    138.04  6.458  5.727  0.731   7500.  3.50  t075g35p00
  3961.52 2.0  0.0  6.470     194.98    134.90  6.475  5.634  0.841   7500.  4.00  t075g40p00
  3961.52 2.0  0.0  6.470     204.17    138.04  6.466  5.716  0.750   7500.  4.50  t075g45p00
  3961.52 2.0  0.0  6.470     151.36    125.89  6.443  5.908  0.535   8000.  3.00  t080g30p00
  3961.52 2.0  0.0  6.470     151.36    120.23  6.457  5.799  0.658   8000.  3.50  t080g35p00
  3961.52 2.0  0.0  6.470     154.88    114.82  6.474  5.688  0.786   8000.  4.00  t080g40p00
  3961.52 2.0  0.0  6.470     162.18    107.15  6.450  5.519  0.931   8000.  4.50  t080g45p00
  3961.52 2.0  0.0  6.470     128.82    109.65  6.453  6.039  0.414   8500.  3.00  t085g30p00
  3961.52 2.0  0.0  6.470     128.82    104.71  6.452  5.946  0.506   8500.  3.50  t085g35p00
  3961.52 2.0  0.0  6.470     128.82     97.72  6.456  5.804  0.652   8500.  4.00  t085g40p00
  3961.52 2.0  0.0  6.470     128.82     91.20  6.482  5.662  0.820   8500.  4.50  t085g45p00
  3961.52 2.0  0.0  6.470     109.65     89.13  6.454  6.074  0.380   9000.  3.00  t090g30p00
  3961.52 2.0  0.0  6.470     107.15     89.13  6.480  6.072  0.408   9000.  3.50  t090g35p00
  3961.52 2.0  0.0  6.470     104.71     83.18  6.473  5.970  0.503   9000.  4.00  t090g40p00
  3961.52 2.0  0.0  6.470     104.71     75.86  6.483  5.823  0.660   9000.  4.50  t090g45p00
  3961.52 2.0  0.0  6.470      89.13     67.61  6.469  6.100  0.369   9500.  3.00  t095g30p00
  3961.52 2.0  0.0  6.470      91.20     70.79  6.482  6.099  0.383   9500.  3.50  t095g35p00
  3961.52 2.0  0.0  6.470      89.13     67.61  6.478  6.042  0.436   9500.  4.00  t095g40p00
  3961.52 2.0  0.0  6.470      85.11     60.26  6.461  5.910  0.551   9500.  4.50  t095g45p00
  3961.52 2.0  0.0  6.470      69.18     48.98  6.478  6.152  0.326  10000.  3.00  t100g30p00
  3961.52 2.0  0.0  6.470      72.44     52.48  6.477  6.131  0.346  10000.  3.50  t100g35p00
  3961.52 2.0  0.0  6.470      72.44     51.29  6.464  6.076  0.388  10000.  4.00  t100g40p00
  3961.52 2.0  0.0  6.470      70.79     46.77  6.461  5.986  0.475  10000.  4.50  t100g45p00
  3961.52 2.0  0.0  6.470      38.02     25.12  6.466  6.209  0.257  11000.  3.00  t110g30p00
  3961.52 2.0  0.0  6.470      41.69     28.18  6.471  6.208  0.263  11000.  3.50  t110g35p00
  3961.52 2.0  0.0  6.470      42.66     28.18  6.469  6.177  0.292  11000.  4.00  t110g40p00
  3961.52 2.0  0.0  6.470      42.66     25.70  6.463  6.112  0.351  11000.  4.50  t110g45p00
  3961.52 2.0  0.0  6.470      19.05     12.30  6.475  6.246  0.229  12000.  3.00  t120g30p00
  3961.52 2.0  0.0  6.470      22.91     15.14  6.464  6.244  0.220  12000.  3.50  t120g35p00
  3961.52 2.0  0.0  6.470      24.55     16.22  6.472  6.240  0.232  12000.  4.00  t120g40p00
  3961.52 2.0  0.0  6.470      23.99     14.79  6.470  6.197  0.273  12000.  4.50  t120g45p00
  3961.52 2.0  0.0  6.470       7.59      4.90  6.475  6.266  0.209  13000.  3.00  t130g30p00
  3961.52 2.0  0.0  6.470      11.22      7.41  6.473  6.275  0.198  13000.  3.50  t130g35p00
  3961.52 2.0  0.0  6.470      13.18      8.91  6.472  6.270  0.202  13000.  4.00  t130g40p00
  3961.52 2.0  0.0  6.470      13.80      8.71  6.467  6.235  0.232  13000.  4.50  t130g45p00
  3961.52 2.0  0.0  6.470       2.40      1.62  6.468  6.286  0.182  14000.  3.00  t140g30p00
  3961.52 2.0  0.0  6.470       4.37      2.95  6.474  6.297  0.177  14000.  3.50  t140g35p00
  3961.52 2.0  0.0  6.470       6.31      4.27  6.476  6.294  0.182  14000.  4.00  t140g40p00
  3961.52 2.0  0.0  6.470       7.41      4.79  6.468  6.263  0.205  14000.  4.50  t140g45p00
  3961.52 3.0  0.0  6.470     309.03    245.47  6.451  5.992  0.459   6500.  3.00  t065g30p00
  3961.52 3.0  0.0  6.470     363.08    269.15  6.459  6.016  0.443   6500.  3.50  t065g35p00
  3961.52 3.0  0.0  6.470     446.68    316.23  6.472  6.058  0.414   6500.  4.00  t065g40p00
  3961.52 3.0  0.0  6.470     588.84    407.38  6.471  6.106  0.365   6500.  4.50  t065g45p00
  3961.52 3.0  0.0  6.470     257.04    199.53  6.454  5.794  0.660   7000.  3.00  t070g30p00
  3961.52 3.0  0.0  6.470     257.04    199.53  6.475  5.857  0.618   7000.  3.50  t070g35p00
  3961.52 3.0  0.0  6.470     281.84    204.17  6.463  5.820  0.643   7000.  4.00  t070g40p00
  3961.52 3.0  0.0  6.470     338.84    223.87  6.461  5.849  0.612   7000.  4.50  t070g45p00
  3961.52 3.0  0.0  6.470     213.80    173.78  6.461  5.811  0.650   7500.  3.00  t075g30p00
  3961.52 3.0  0.0  6.470     218.78    165.96  6.449  5.689  0.760   7500.  3.50  t075g35p00
  3961.52 3.0  0.0  6.470     229.09    162.18  6.488  5.618  0.870   7500.  4.00  t075g40p00
  3961.52 3.0  0.0  6.470     234.42    162.18  6.465  5.671  0.794   7500.  4.50  t075g45p00
  3961.52 3.0  0.0  6.470     186.21    154.88  6.484  5.939  0.545   8000.  3.00  t080g30p00
  3961.52 3.0  0.0  6.470     186.21    144.54  6.447  5.776  0.671   8000.  3.50  t080g35p00
  3961.52 3.0  0.0  6.470     186.21    138.04  6.476  5.675  0.801   8000.  4.00  t080g40p00
  3961.52 3.0  0.0  6.470     190.55    128.82  6.467  5.519  0.948   8000.  4.50  t080g45p00
  3961.52 3.0  0.0  6.470     154.88    131.83  6.465  6.039  0.426   8500.  3.00  t085g30p00
  3961.52 3.0  0.0  6.470     154.88    125.89  6.466  5.948  0.518   8500.  3.50  t085g35p00
  3961.52 3.0  0.0  6.470     154.88    117.49  6.475  5.812  0.663   8500.  4.00  t085g40p00
  3961.52 3.0  0.0  6.470     154.88    107.15  6.469  5.637  0.832   8500.  4.50  t085g45p00
  3961.52 3.0  0.0  6.470     128.82    104.71  6.459  6.073  0.386   9000.  3.00  t090g30p00
  3961.52 3.0  0.0  6.470     128.82    104.71  6.480  6.061  0.419   9000.  3.50  t090g35p00
  3961.52 3.0  0.0  6.470     125.89     97.72  6.476  5.960  0.516   9000.  4.00  t090g40p00
  3961.52 3.0  0.0  6.470     125.89     87.10  6.460  5.788  0.672   9000.  4.50  t090g45p00
  3961.52 3.0  0.0  6.470     104.71     77.62  6.479  6.113  0.366   9500.  3.00  t095g30p00
  3961.52 3.0  0.0  6.470     107.15     81.28  6.483  6.100  0.383   9500.  3.50  t095g35p00
  3961.52 3.0  0.0  6.470     104.71     77.62  6.476  6.037  0.439   9500.  4.00  t095g40p00
  3961.52 3.0  0.0  6.470     102.33     69.18  6.463  5.909  0.554   9500.  4.50  t095g45p00
  3961.52 3.0  0.0  6.470      77.62     53.70  6.474  6.155  0.319  10000.  3.00  t100g30p00
  3961.52 3.0  0.0  6.470      83.18     57.54  6.463  6.124  0.339  10000.  3.50  t100g35p00
  3961.52 3.0  0.0  6.470      83.18     57.54  6.465  6.082  0.383  10000.  4.00  t100g40p00
  3961.52 3.0  0.0  6.470      81.28     52.48  6.463  5.992  0.471  10000.  4.50  t100g45p00
  3961.52 3.0  0.0  6.470      40.74     26.30  6.465  6.210  0.255  11000.  3.00  t110g30p00
  3961.52 3.0  0.0  6.470      45.71     30.20  6.476  6.218  0.258  11000.  3.50  t110g35p00
  3961.52 3.0  0.0  6.470      46.77     30.20  6.472  6.184  0.288  11000.  4.00  t110g40p00
  3961.52 3.0  0.0  6.470      46.77     27.54  6.464  6.119  0.345  11000.  4.50  t110g45p00
  3961.52 3.0  0.0  6.470      19.50     12.59  6.475  6.248  0.227  12000.  3.00  t120g30p00
  3961.52 3.0  0.0  6.470      23.99     15.85  6.471  6.253  0.218  12000.  3.50  t120g35p00
  3961.52 3.0  0.0  6.470      25.70     16.60  6.466  6.236  0.230  12000.  4.00  t120g40p00
  3961.52 3.0  0.0  6.470      25.12     15.49  6.475  6.204  0.271  12000.  4.50  t120g45p00
  3961.52 3.0  0.0  6.470       7.76      4.90  6.471  6.262  0.209  13000.  3.00  t130g30p00
  3961.52 3.0  0.0  6.470      11.22      7.41  6.466  6.268  0.198  13000.  3.50  t130g35p00
  3961.52 3.0  0.0  6.470      13.80      9.12  6.474  6.272  0.202  13000.  4.00  t130g40p00
  3961.52 3.0  0.0  6.470      14.45      8.91  6.467  6.237  0.230  13000.  4.50  t130g45p00
  3961.52 3.0  0.0  6.470       2.45      1.62  6.467  6.285  0.182  14000.  3.00  t140g30p00
  3961.52 3.0  0.0  6.470       4.47      3.02  6.472  6.295  0.177  14000.  3.50  t140g35p00
  3961.52 3.0  0.0  6.470       6.31      4.27  6.471  6.290  0.181  14000.  4.00  t140g40p00
  3961.52 3.0  0.0  6.470       7.59      4.90  6.473  6.267  0.206  14000.  4.50  t140g45p00
  3961.52 4.0  0.0  6.470     354.81    288.40  6.475  5.994  0.481   6500.  3.00  t065g30p00
  3961.52 4.0  0.0  6.470     398.11    302.00  6.453  5.976  0.477   6500.  3.50  t065g35p00
  3961.52 4.0  0.0  6.470     478.63    346.74  6.478  6.039  0.439   6500.  4.00  t065g40p00
  3961.52 4.0  0.0  6.470     602.56    436.52  6.482  6.102  0.380   6500.  4.50  t065g45p00
  3961.52 4.0  0.0  6.470     302.00    239.88  6.490  5.814  0.676   7000.  3.00  t070g30p00
  3961.52 4.0  0.0  6.470     295.12    234.42  6.476  5.824  0.652   7000.  3.50  t070g35p00
  3961.52 4.0  0.0  6.470     323.59    234.42  6.451  5.756  0.695   7000.  4.00  t070g40p00
  3961.52 4.0  0.0  6.470     363.08    251.19  6.465  5.795  0.670   7000.  4.50  t070g45p00
  3961.52 4.0  0.0  6.470     257.04    208.93  6.485  5.823  0.662   7500.  3.00  t075g30p00
  3961.52 4.0  0.0  6.470     257.04    199.53  6.479  5.707  0.772   7500.  3.50  t075g35p00
  3961.52 4.0  0.0  6.470     263.03    190.55  6.485  5.587  0.898   7500.  4.00  t075g40p00
  3961.52 4.0  0.0  6.470     269.15    190.55  6.483  5.654  0.829   7500.  4.50  t075g45p00
  3961.52 4.0  0.0  6.470     218.78    181.97  6.462  5.902  0.560   8000.  3.00  t080g30p00
  3961.52 4.0  0.0  6.470     218.78    173.78  6.486  5.806  0.680   8000.  3.50  t080g35p00
  3961.52 4.0  0.0  6.470     218.78    162.18  6.473  5.657  0.816   8000.  4.00  t080g40p00
  3961.52 4.0  0.0  6.470     223.87    151.36  6.478  5.514  0.964   8000.  4.50  t080g45p00
  3961.52 4.0  0.0  6.470     186.21    154.88  6.469  6.032  0.437   8500.  3.00  t085g30p00
  3961.52 4.0  0.0  6.470     186.21    147.91  6.471  5.943  0.528   8500.  3.50  t085g35p00
  3961.52 4.0  0.0  6.470     181.97    138.04  6.485  5.811  0.674   8500.  4.00  t085g40p00
  3961.52 4.0  0.0  6.470     181.97    125.89  6.486  5.646  0.840   8500.  4.50  t085g45p00
  3961.52 4.0  0.0  6.470     151.36    120.23  6.457  6.067  0.390   9000.  3.00  t090g30p00
  3961.52 4.0  0.0  6.470     151.36    120.23  6.472  6.046  0.426   9000.  3.50  t090g35p00
  3961.52 4.0  0.0  6.470     147.91    112.20  6.472  5.949  0.523   9000.  4.00  t090g40p00
  3961.52 4.0  0.0  6.470     147.91    100.00  6.465  5.785  0.680   9000.  4.50  t090g45p00
  3961.52 4.0  0.0  6.470     120.23     85.11  6.461  6.101  0.360   9500.  3.00  t095g30p00
  3961.52 4.0  0.0  6.470     123.03     91.20  6.477  6.096  0.381   9500.  3.50  t095g35p00
  3961.52 4.0  0.0  6.470     120.23     87.10  6.470  6.029  0.441   9500.  4.00  t095g40p00
  3961.52 4.0  0.0  6.470     117.49     77.62  6.460  5.905  0.555   9500.  4.50  t095g45p00
  3961.52 4.0  0.0  6.470      87.10     57.54  6.465  6.152  0.313  10000.  3.00  t100g30p00
  3961.52 4.0  0.0  6.470      93.33     63.10  6.467  6.131  0.336  10000.  3.50  t100g35p00
  3961.52 4.0  0.0  6.470      95.50     63.10  6.463  6.084  0.379  10000.  4.00  t100g40p00
  3961.52 4.0  0.0  6.470      93.33     58.88  6.477  6.011  0.466  10000.  4.50  t100g45p00
  3961.52 4.0  0.0  6.470      43.65     27.54  6.467  6.216  0.251  11000.  3.00  t110g30p00
  3961.52 4.0  0.0  6.470      47.86     31.62  6.474  6.219  0.255  11000.  3.50  t110g35p00
  3961.52 4.0  0.0  6.470      50.12     31.62  6.468  6.183  0.285  11000.  4.00  t110g40p00
  3961.52 4.0  0.0  6.470      50.12     29.51  6.474  6.133  0.341  11000.  4.50  t110g45p00
  3961.52 4.0  0.0  6.470      20.42     12.59  6.466  6.240  0.226  12000.  3.00  t120g30p00
  3961.52 4.0  0.0  6.470      25.12     16.22  6.471  6.254  0.217  12000.  3.50  t120g35p00
  3961.52 4.0  0.0  6.470      26.92     17.38  6.475  6.246  0.229  12000.  4.00  t120g40p00
  3961.52 4.0  0.0  6.470      26.30     15.85  6.469  6.201  0.268  12000.  4.50  t120g45p00
  3961.52 4.0  0.0  6.470       7.76      4.90  6.468  6.259  0.209  13000.  3.00  t130g30p00
  3961.52 4.0  0.0  6.470      11.48      7.59  6.473  6.276  0.197  13000.  3.50  t130g35p00
  3961.52 4.0  0.0  6.470      14.13      9.12  6.466  6.265  0.201  13000.  4.00  t130g40p00
  3961.52 4.0  0.0  6.470      14.79      9.12  6.470  6.240  0.230  13000.  4.50  t130g45p00
  3961.52 4.0  0.0  6.470       2.45      1.62  6.466  6.284  0.182  14000.  3.00  t140g30p00
  3961.52 4.0  0.0  6.470       4.47      3.02  6.469  6.293  0.176  14000.  3.50  t140g35p00
  3961.52 4.0  0.0  6.470       6.46      4.37  6.478  6.297  0.181  14000.  4.00  t140g40p00
  3961.52 4.0  0.0  6.470       7.76      4.90  6.468  6.263  0.205  14000.  4.50  t140g45p00


==> anc/ncor3961.p05 <==
  3961.52 1.0  0.0  6.970     389.05    316.23  6.976  6.775  0.201   6500.  3.00  t065g30p05
  3961.52 1.0  0.0  6.970     478.63    389.05  6.966  6.785  0.181   6500.  3.50  t065g35p05
  3961.52 1.0  0.0  6.970     602.56    501.19  6.975  6.789  0.186   6500.  4.00  t065g40p05
  3961.52 1.0  0.0  6.970     794.33    660.69  6.964  6.797  0.167   6500.  4.50  t065g45p05
  3961.52 1.0  0.0  6.970     269.15    204.17  6.968  6.630  0.338   7000.  3.00  t070g30p05
  3961.52 1.0  0.0  6.970     309.03    229.09  6.972  6.623  0.349   7000.  3.50  t070g35p05
  3961.52 1.0  0.0  6.970     338.84    251.19  6.972  6.650  0.322   7000.  4.00  t070g40p05
  3961.52 1.0  0.0  6.970     446.68    323.59  6.968  6.668  0.300   7000.  4.50  t070g45p05
  3961.52 1.0  0.0  6.970     190.55    147.91  6.983  6.459  0.524   7500.  3.00  t075g30p05
  3961.52 1.0  0.0  6.970     199.53    147.91  6.946  6.391  0.555   7500.  3.50  t075g35p05
  3961.52 1.0  0.0  6.970     234.42    158.49  6.960  6.405  0.555   7500.  4.00  t075g40p05
  3961.52 1.0  0.0  6.970     251.19    173.78  6.978  6.492  0.486   7500.  4.50  t075g45p05
  3961.52 1.0  0.0  6.970     151.36    123.03  6.990  6.387  0.603   8000.  3.00  t080g30p05
  3961.52 1.0  0.0  6.970     154.88    117.49  6.954  6.243  0.711   8000.  3.50  t080g35p05
  3961.52 1.0  0.0  6.970     162.18    117.49  6.984  6.214  0.770   8000.  4.00  t080g40p05
  3961.52 1.0  0.0  6.970     181.97    117.49  6.955  6.147  0.808   8000.  4.50  t080g45p05
  3961.52 1.0  0.0  6.970     128.82    109.65  7.001  6.499  0.502   8500.  3.00  t085g30p05
  3961.52 1.0  0.0  6.970     128.82    102.33  6.957  6.317  0.640   8500.  3.50  t085g35p05
  3961.52 1.0  0.0  6.970     128.82     97.72  6.992  6.202  0.790   8500.  4.00  t085g40p05
  3961.52 1.0  0.0  6.970     134.90     91.20  6.964  6.027  0.937   8500.  4.50  t085g45p05
  3961.52 1.0  0.0  6.970     109.65     95.50  6.960  6.577  0.383   9000.  3.00  t090g30p05
  3961.52 1.0  0.0  6.970     109.65     91.20  6.962  6.487  0.475   9000.  3.50  t090g35p05
  3961.52 1.0  0.0  6.970     107.15     85.11  6.987  6.357  0.630   9000.  4.00  t090g40p05
  3961.52 1.0  0.0  6.970     109.65     77.62  6.987  6.166  0.821   9000.  4.50  t090g45p05
  3961.52 1.0  0.0  6.970      95.50     81.28  6.954  6.609  0.345   9500.  3.00  t095g30p05
  3961.52 1.0  0.0  6.970      95.50     81.28  6.990  6.604  0.386   9500.  3.50  t095g35p05
  3961.52 1.0  0.0  6.970      93.33     74.13  6.970  6.474  0.496   9500.  4.00  t095g40p05
  3961.52 1.0  0.0  6.970      91.20     66.07  6.977  6.314  0.663   9500.  4.50  t095g45p05
  3961.52 1.0  0.0  6.970      83.18     67.61  6.962  6.636  0.326  10000.  3.00  t100g30p05
  3961.52 1.0  0.0  6.970      83.18     69.18  6.983  6.628  0.355  10000.  3.50  t100g35p05
  3961.52 1.0  0.0  6.970      81.28     64.57  6.977  6.547  0.430  10000.  4.00  t100g40p05
  3961.52 1.0  0.0  6.970      77.62     56.23  6.966  6.402  0.564  10000.  4.50  t100g45p05
  3961.52 1.0  0.0  6.970      58.88     44.67  6.976  6.702  0.274  11000.  3.00  t110g30p05
  3961.52 1.0  0.0  6.970      61.66     46.77  6.962  6.676  0.286  11000.  3.50  t110g35p05
  3961.52 1.0  0.0  6.970      61.66     45.71  6.971  6.639  0.332  11000.  4.00  t110g40p05
  3961.52 1.0  0.0  6.970      58.88     40.74  6.976  6.557  0.419  11000.  4.50  t110g45p05
  3961.52 1.0  0.0  6.970      35.48     24.55  6.969  6.725  0.244  12000.  3.00  t120g30p05
  3961.52 1.0  0.0  6.970      41.69     30.20  6.978  6.739  0.239  12000.  3.50  t120g35p05
  3961.52 1.0  0.0  6.970      42.66     30.90  6.970  6.710  0.260  12000.  4.00  t120g40p05
  3961.52 1.0  0.0  6.970      41.69     28.18  6.974  6.654  0.320  12000.  4.50  t120g45p05
  3961.52 1.0  0.0  6.970      15.49     10.23  6.973  6.756  0.217  13000.  3.00  t130g30p05
  3961.52 1.0  0.0  6.970      22.39     15.49  6.974  6.765  0.209  13000.  3.50  t130g35p05
  3961.52 1.0  0.0  6.970      26.30     18.62  6.971  6.755  0.216  13000.  4.00  t130g40p05
  3961.52 1.0  0.0  6.970      27.54     18.62  6.974  6.718  0.256  13000.  4.50  t130g45p05
  3961.52 1.0  0.0  6.970       4.79      3.24  6.964  6.782  0.182  14000.  3.00  t140g30p05
  3961.52 1.0  0.0  6.970       8.91      6.17  6.974  6.797  0.177  14000.  3.50  t140g35p05
  3961.52 1.0  0.0  6.970      12.88      9.12  6.974  6.791  0.183  14000.  4.00  t140g40p05
  3961.52 1.0  0.0  6.970      15.85     10.47  6.967  6.757  0.210  14000.  4.50  t140g45p05
  3961.52 2.0  0.0  6.970     398.11    331.13  6.960  6.742  0.218   6500.  3.00  t065g30p05
  3961.52 2.0  0.0  6.970     489.78    407.38  6.979  6.799  0.180   6500.  3.50  t065g35p05
  3961.52 2.0  0.0  6.970     616.60    512.86  6.964  6.794  0.170   6500.  4.00  t065g40p05
  3961.52 2.0  0.0  6.970     812.83    676.08  6.962  6.792  0.170   6500.  4.50  t065g45p05
  3961.52 2.0  0.0  6.970     288.40    229.09  6.950  6.596  0.354   7000.  3.00  t070g30p05
  3961.52 2.0  0.0  6.970     331.13    251.19  6.979  6.628  0.351   7000.  3.50  t070g35p05
  3961.52 2.0  0.0  6.970     354.81    269.15  6.962  6.639  0.323   7000.  4.00  t070g40p05
  3961.52 2.0  0.0  6.970     457.09    338.84  6.977  6.674  0.303   7000.  4.50  t070g45p05
  3961.52 2.0  0.0  6.970     213.80    173.78  6.974  6.418  0.556   7500.  3.00  t075g30p05
  3961.52 2.0  0.0  6.970     229.09    173.78  6.953  6.373  0.580   7500.  3.50  t075g35p05
  3961.52 2.0  0.0  6.970     251.19    181.97  6.975  6.385  0.590   7500.  4.00  t075g40p05
  3961.52 2.0  0.0  6.970     275.42    194.98  6.981  6.470  0.511   7500.  4.50  t075g45p05
  3961.52 2.0  0.0  6.970     177.83    147.91  7.001  6.382  0.619   8000.  3.00  t080g30p05
  3961.52 2.0  0.0  6.970     181.97    141.25  6.971  6.245  0.726   8000.  3.50  t080g35p05
  3961.52 2.0  0.0  6.970     186.21    138.04  6.966  6.169  0.797   8000.  4.00  t080g40p05
  3961.52 2.0  0.0  6.970     204.17    138.04  6.969  6.125  0.844   8000.  4.50  t080g45p05
  3961.52 2.0  0.0  6.970     151.36    128.82  6.964  6.450  0.514   8500.  3.00  t085g30p05
  3961.52 2.0  0.0  6.970     151.36    123.03  6.979  6.335  0.644   8500.  3.50  t085g35p05
  3961.52 2.0  0.0  6.970     154.88    114.82  6.967  6.168  0.799   8500.  4.00  t085g40p05
  3961.52 2.0  0.0  6.970     158.49    107.15  6.956  6.006  0.950   8500.  4.50  t085g45p05
  3961.52 2.0  0.0  6.970     131.83    112.20  6.959  6.564  0.395   9000.  3.00  t090g30p05
  3961.52 2.0  0.0  6.970     128.82    107.15  6.961  6.474  0.487   9000.  3.50  t090g35p05
  3961.52 2.0  0.0  6.970     128.82    100.00  6.986  6.349  0.637   9000.  4.00  t090g40p05
  3961.52 2.0  0.0  6.970     128.82     89.13  6.952  6.121  0.831   9000.  4.50  t090g45p05
  3961.52 2.0  0.0  6.970     112.20     95.50  6.981  6.631  0.350   9500.  3.00  t095g30p05
  3961.52 2.0  0.0  6.970     112.20     93.33  6.971  6.574  0.397   9500.  3.50  t095g35p05
  3961.52 2.0  0.0  6.970     109.65     85.11  6.957  6.451  0.506   9500.  4.00  t095g40p05
  3961.52 2.0  0.0  6.970     107.15     75.86  6.968  6.298  0.670   9500.  4.50  t095g45p05
  3961.52 2.0  0.0  6.970      95.50     77.62  6.978  6.650  0.328  10000.  3.00  t100g30p05
  3961.52 2.0  0.0  6.970      97.72     77.62  6.959  6.600  0.359  10000.  3.50  t100g35p05
  3961.52 2.0  0.0  6.970      95.50     74.13  6.983  6.550  0.433  10000.  4.00  t100g40p05
  3961.52 2.0  0.0  6.970      91.20     64.57  6.978  6.413  0.565  10000.  4.50  t100g45p05
  3961.52 2.0  0.0  6.970      64.57     48.98  6.980  6.709  0.271  11000.  3.00  t110g30p05
  3961.52 2.0  0.0  6.970      69.18     52.48  6.981  6.698  0.283  11000.  3.50  t110g35p05
  3961.52 2.0  0.0  6.970      69.18     50.12  6.965  6.638  0.327  11000.  4.00  t110g40p05
  3961.52 2.0  0.0  6.970      66.07     44.67  6.971  6.558  0.413  11000.  4.50  t110g45p05
  3961.52 2.0  0.0  6.970      38.02     25.70  6.969  6.728  0.241  12000.  3.00  t120g30p05
  3961.52 2.0  0.0  6.970      44.67     31.62  6.969  6.733  0.236  12000.  3.50  t120g35p05
  3961.52 2.0  0.0  6.970      46.77     33.11  6.972  6.715  0.257  12000.  4.00  t120g40p05
  3961.52 2.0  0.0  6.970      45.71     30.20  6.974  6.660  0.314  12000.  4.50  t120g45p05
  3961.52 2.0  0.0  6.970      15.85     10.23  6.965  6.748  0.217  13000.  3.00  t130g30p05
  3961.52 2.0  0.0  6.970      23.44     15.85  6.969  6.762  0.207  13000.  3.50  t130g35p05
  3961.52 2.0  0.0  6.970      28.18     19.50  6.976  6.761  0.215  13000.  4.00  t130g40p05
  3961.52 2.0  0.0  6.970      29.51     19.50  6.975  6.723  0.252  13000.  4.50  t130g45p05
  3961.52 2.0  0.0  6.970       4.90      3.24  6.962  6.780  0.182  14000.  3.00  t140g30p05
  3961.52 2.0  0.0  6.970       9.12      6.17  6.969  6.792  0.177  14000.  3.50  t140g35p05
  3961.52 2.0  0.0  6.970      13.18      9.12  6.966  6.783  0.183  14000.  4.00  t140g40p05
  3961.52 2.0  0.0  6.970      16.22     10.72  6.965  6.756  0.209  14000.  4.50  t140g45p05
  3961.52 3.0  0.0  6.970     436.52    363.08  6.980  6.758  0.222   6500.  3.00  t065g30p05
  3961.52 3.0  0.0  6.970     501.19    426.58  6.962  6.770  0.192   6500.  3.50  t065g35p05
  3961.52 3.0  0.0  6.970     630.96    537.03  6.977  6.809  0.168   6500.  4.00  t065g40p05
  3961.52 3.0  0.0  6.970     831.76    707.95  6.975  6.818  0.157   6500.  4.50  t065g45p05
  3961.52 3.0  0.0  6.970     323.59    263.03  6.952  6.570  0.382   7000.  3.00  t070g30p05
  3961.52 3.0  0.0  6.970     354.81    281.84  6.957  6.586  0.371   7000.  3.50  t070g35p05
  3961.52 3.0  0.0  6.970     380.19    295.12  6.957  6.614  0.343   7000.  4.00  t070g40p05
  3961.52 3.0  0.0  6.970     467.74    363.08  6.976  6.659  0.317   7000.  4.50  t070g45p05
  3961.52 3.0  0.0  6.970     257.04    208.93  6.972  6.388  0.584   7500.  3.00  t075g30p05
  3961.52 3.0  0.0  6.970     263.03    208.93  6.977  6.360  0.617   7500.  3.50  t075g35p05
  3961.52 3.0  0.0  6.970     288.40    213.80  6.982  6.356  0.626   7500.  4.00  t075g40p05
  3961.52 3.0  0.0  6.970     295.12    218.78  6.959  6.396  0.563   7500.  4.50  t075g45p05
  3961.52 3.0  0.0  6.970     213.80    177.83  6.976  6.339  0.637   8000.  3.00  t080g30p05
  3961.52 3.0  0.0  6.970     218.78    169.82  6.958  6.210  0.748   8000.  3.50  t080g35p05
  3961.52 3.0  0.0  6.970     223.87    165.96  6.971  6.147  0.824   8000.  4.00  t080g40p05
  3961.52 3.0  0.0  6.970     234.42    162.18  6.956  6.071  0.885   8000.  4.50  t080g45p05
  3961.52 3.0  0.0  6.970     186.21    154.88  6.960  6.431  0.529   8500.  3.00  t085g30p05
  3961.52 3.0  0.0  6.970     186.21    147.91  6.978  6.322  0.656   8500.  3.50  t085g35p05
  3961.52 3.0  0.0  6.970     186.21    138.04  6.972  6.162  0.810   8500.  4.00  t085g40p05
  3961.52 3.0  0.0  6.970     186.21    128.82  6.969  6.009  0.960   8500.  4.50  t085g45p05
  3961.52 3.0  0.0  6.970     158.49    134.90  6.980  6.577  0.403   9000.  3.00  t090g30p05
  3961.52 3.0  0.0  6.970     154.88    128.82  6.981  6.487  0.494   9000.  3.50  t090g35p05
  3961.52 3.0  0.0  6.970     154.88    117.49  6.967  6.317  0.650   9000.  4.00  t090g40p05
  3961.52 3.0  0.0  6.970     154.88    107.15  6.983  6.148  0.835   9000.  4.50  t090g45p05
  3961.52 3.0  0.0  6.970     134.90    112.20  6.987  6.629  0.358   9500.  3.00  t095g30p05
  3961.52 3.0  0.0  6.970     134.90    109.65  6.975  6.569  0.406   9500.  3.50  t095g35p05
  3961.52 3.0  0.0  6.970     128.82    100.00  6.965  6.450  0.515   9500.  4.00  t095g40p05
  3961.52 3.0  0.0  6.970     125.89     89.13  6.979  6.304  0.675   9500.  4.50  t095g45p05
  3961.52 3.0  0.0  6.970     112.20     89.13  6.980  6.654  0.326  10000.  3.00  t100g30p05
  3961.52 3.0  0.0  6.970     114.82     89.13  6.957  6.597  0.360  10000.  3.50  t100g35p05
  3961.52 3.0  0.0  6.970     112.20     85.11  6.978  6.543  0.435  10000.  4.00  t100g40p05
  3961.52 3.0  0.0  6.970     107.15     74.13  6.978  6.411  0.567  10000.  4.50  t100g45p05
  3961.52 3.0  0.0  6.970      72.44     52.48  6.963  6.697  0.266  11000.  3.00  t110g30p05
  3961.52 3.0  0.0  6.970      77.62     57.54  6.972  6.694  0.278  11000.  3.50  t110g35p05
  3961.52 3.0  0.0  6.970      77.62     56.23  6.974  6.652  0.322  11000.  4.00  t110g40p05
  3961.52 3.0  0.0  6.970      75.86     50.12  6.979  6.573  0.406  11000.  4.50  t110g45p05
  3961.52 3.0  0.0  6.970      40.74     26.92  6.968  6.729  0.239  12000.  3.00  t120g30p05
  3961.52 3.0  0.0  6.970      47.86     33.88  6.974  6.741  0.233  12000.  3.50  t120g35p05
  3961.52 3.0  0.0  6.970      51.29     35.48  6.972  6.719  0.253  12000.  4.00  t120g40p05
  3961.52 3.0  0.0  6.970      50.12     32.36  6.972  6.664  0.308  12000.  4.50  t120g45p05
  3961.52 3.0  0.0  6.970      16.60     10.47  6.970  6.754  0.216  13000.  3.00  t130g30p05
  3961.52 3.0  0.0  6.970      23.99     16.22  6.967  6.760  0.207  13000.  3.50  t130g35p05
  3961.52 3.0  0.0  6.970      29.51     19.95  6.969  6.756  0.213  13000.  4.00  t130g40p05
  3961.52 3.0  0.0  6.970      30.90     20.42  6.975  6.726  0.249  13000.  4.50  t130g45p05
  3961.52 3.0  0.0  6.970       4.90      3.31  6.973  6.792  0.181  14000.  3.00  t140g30p05
  3961.52 3.0  0.0  6.970       9.12      6.31  6.971  6.794  0.177  14000.  3.50  t140g35p05
  3961.52 3.0  0.0  6.970      13.49      9.33  6.967  6.785  0.182  14000.  4.00  t140g40p05
  3961.52 3.0  0.0  6.970      16.60     10.96  6.967  6.758  0.209  14000.  4.50  t140g45p05
  3961.52 4.0  0.0  6.970     467.74    389.05  6.949  6.684  0.265   6500.  3.00  t065g30p05
  3961.52 4.0  0.0  6.970     537.03    457.09  6.962  6.772  0.190   6500.  3.50  t065g35p05
  3961.52 4.0  0.0  6.970     645.65    549.54  6.961  6.786  0.175   6500.  4.00  t065g40p05
  3961.52 4.0  0.0  6.970     851.14    724.44  6.972  6.819  0.153   6500.  4.50  t065g45p05
  3961.52 4.0  0.0  6.970     363.08    309.03  6.973  6.575  0.398   7000.  3.00  t070g30p05
  3961.52 4.0  0.0  6.970     389.05    316.23  6.948  6.536  0.412   7000.  3.50  t070g35p05
  3961.52 4.0  0.0  6.970     416.87    331.13  6.953  6.597  0.356   7000.  4.00  t070g40p05
  3961.52 4.0  0.0  6.970     501.19    389.05  6.976  6.651  0.325   7000.  4.50  t070g45p05
  3961.52 4.0  0.0  6.970     302.00    245.47  6.945  6.333  0.612   7500.  3.00  t075g30p05
  3961.52 4.0  0.0  6.970     309.03    245.47  6.973  6.324  0.649   7500.  3.50  t075g35p05
  3961.52 4.0  0.0  6.970     323.59    245.47  6.960  6.279  0.681   7500.  4.00  t075g40p05
  3961.52 4.0  0.0  6.970     338.84    251.19  6.964  6.357  0.607   7500.  4.50  t075g45p05
  3961.52 4.0  0.0  6.970     257.04    208.93  6.942  6.287  0.655   8000.  3.00  t080g30p05
  3961.52 4.0  0.0  6.970     257.04    204.17  6.991  6.232  0.759   8000.  3.50  t080g35p05
  3961.52 4.0  0.0  6.970     263.03    194.98  6.962  6.113  0.849   8000.  4.00  t080g40p05
  3961.52 4.0  0.0  6.970     269.15    190.55  6.965  6.048  0.917   8000.  4.50  t080g45p05
  3961.52 4.0  0.0  6.970     223.87    186.21  6.996  6.463  0.533   8500.  3.00  t085g30p05
  3961.52 4.0  0.0  6.970     218.78    173.78  6.968  6.300  0.668   8500.  3.50  t085g35p05
  3961.52 4.0  0.0  6.970     218.78    162.18  6.971  6.149  0.822   8500.  4.00  t085g40p05
  3961.52 4.0  0.0  6.970     223.87    151.36  6.978  6.006  0.972   8500.  4.50  t085g45p05
  3961.52 4.0  0.0  6.970     186.21    158.49  6.986  6.576  0.410   9000.  3.00  t090g30p05
  3961.52 4.0  0.0  6.970     186.21    151.36  6.990  6.485  0.505   9000.  3.50  t090g35p05
  3961.52 4.0  0.0  6.970     181.97    138.04  6.981  6.323  0.658   9000.  4.00  t090g40p05
  3961.52 4.0  0.0  6.970     181.97    123.03  6.968  6.122  0.846   9000.  4.50  t090g45p05
  3961.52 4.0  0.0  6.970     158.49    128.82  6.982  6.620  0.362   9500.  3.00  t095g30p05
  3961.52 4.0  0.0  6.970     158.49    125.89  6.968  6.557  0.411   9500.  3.50  t095g35p05
  3961.52 4.0  0.0  6.970     154.88    114.82  6.961  6.440  0.521   9500.  4.00  t095g40p05
  3961.52 4.0  0.0  6.970     147.91    102.33  6.983  6.302  0.681   9500.  4.50  t095g45p05
  3961.52 4.0  0.0  6.970     128.82    100.00  6.974  6.650  0.324  10000.  3.00  t100g30p05
  3961.52 4.0  0.0  6.970     131.83    102.33  6.972  6.614  0.358  10000.  3.50  t100g35p05
  3961.52 4.0  0.0  6.970     128.82     95.50  6.966  6.530  0.436  10000.  4.00  t100g40p05
  3961.52 4.0  0.0  6.970     123.03     83.18  6.971  6.405  0.566  10000.  4.50  t100g45p05
  3961.52 4.0  0.0  6.970      81.28     57.54  6.973  6.710  0.263  11000.  3.00  t110g30p05
  3961.52 4.0  0.0  6.970      87.10     63.10  6.976  6.703  0.273  11000.  3.50  t110g35p05
  3961.52 4.0  0.0  6.970      87.10     61.66  6.976  6.659  0.317  11000.  4.00  t110g40p05
  3961.52 4.0  0.0  6.970      85.11     53.70  6.962  6.564  0.398  11000.  4.50  t110g45p05
  3961.52 4.0  0.0  6.970      42.66     28.18  6.973  6.735  0.238  12000.  3.00  t120g30p05
  3961.52 4.0  0.0  6.970      51.29     35.48  6.971  6.740  0.231  12000.  3.50  t120g35p05
  3961.52 4.0  0.0  6.970      54.95     37.15  6.964  6.715  0.249  12000.  4.00  t120g40p05
  3961.52 4.0  0.0  6.970      54.95     34.67  6.976  6.673  0.303  12000.  4.50  t120g45p05
  3961.52 4.0  0.0  6.970      16.60     10.72  6.972  6.756  0.216  13000.  3.00  t130g30p05
  3961.52 4.0  0.0  6.970      25.12     16.60  6.967  6.761  0.206  13000.  3.50  t130g35p05
  3961.52 4.0  0.0  6.970      30.90     20.89  6.975  6.763  0.212  13000.  4.00  t130g40p05
  3961.52 4.0  0.0  6.970      33.11     20.89  6.967  6.721  0.246  13000.  4.50  t130g45p05
  3961.52 4.0  0.0  6.970       4.90      3.31  6.971  6.790  0.181  14000.  3.00  t140g30p05
  3961.52 4.0  0.0  6.970       9.33      6.31  6.967  6.790  0.177  14000.  3.50  t140g35p05
  3961.52 4.0  0.0  6.970      13.80      9.55  6.970  6.788  0.182  14000.  4.00  t140g40p05
  3961.52 4.0  0.0  6.970      17.38     11.22  6.965  6.758  0.207  14000.  4.50  t140g45p05


==> anc/tableE1.dat <==
  018454   883  13782 4    Eri   A5IV/V      20.96  5.44 0.10  1.95  0.03 1.11  7740 4.07  0.24  3.9 100   225.8  6.952  6.319  0.633   202.8  6.824  6.000  0.824  B  V          
  076543  3561  43970 62Omi1Cnc  A5III       21.88  5.22 0.00  1.92  0.01 1.13  8330 4.18  0.38  3.9  91   193.3  7.014  6.366  0.648   157.2  6.815  5.945  0.870  B  SB         
  012216   580   9598 50    Cas  A2V         20.76  3.95 0.02  0.51 -0.16 1.76  9553 3.90  0.15  2.6  88    70.2  6.406  6.067  0.339    64.3  6.393  5.954  0.439  B  SB2        
  028355  1414  20901 79    Tau  A7V         20.47  5.02 0.08  1.49  0.03 1.29  7809 3.98  0.19  4.0  87   219.4  6.922  6.280  0.642   191.6  6.735  5.900  0.835  B  V?        H
  222345  8968 116758 102Ome1Aqr A7IV        22.93  4.97 0.10  1.67  0.03 1.22  7487 3.88 -0.07  3.8  86   177.2  6.300  5.554  0.746   177.3  6.364  5.497  0.867  B  SB         
  074198  3449  42806 43Gam Cnc  A1IV        17.99  4.66 0.00  0.94 -0.13 1.58  9381 4.11  0.25  2.8  85   125.8  7.080  6.675  0.405   103.5  6.963  6.460  0.503  B  SB         
  027934  1387  20635 65Kap1Tau  A7IV-V      21.20  4.21 0.06  0.78  0.02 1.58  8159 3.84  0.02  4.0  83   159.4  6.355  5.744  0.611   147.1  6.361  5.604  0.757  B  SB?       H
  025490  1251  18907 38Nu  Tau  A1V         27.89  3.91 0.00  1.14 -0.08 1.48  9077 3.93 -0.05  3.2  82   112.5  6.510  6.112  0.398   103.1  6.539  6.057  0.482  B             
  029388  1473  21589 90    Tau  A6V         21.23  4.27 0.08  0.83  0.02 1.56  8194 3.88 -0.01  4.0  82   159.0  6.369  5.765  0.604   147.7  6.390  5.648  0.742  B  SB1       H
  079469  3665  45336 22The Hya  B9.5V       28.74  3.89 0.03  1.15 -0.36 1.58 10510 4.20 -0.02  1.4  82    18.1  6.007  5.755  0.252    26.0  6.254  5.898  0.356  B  SB         
  028226  1403  20842            Am          21.25  5.72 0.06  2.29  0.04 0.97  7361 4.01  0.31  3.6  81   223.3  6.793  6.199  0.594   205.7  6.621  5.868  0.753  B  SB2   Am  H
  207098  8322 107556 49Del Cap  A5mF2 (IV)  84.26  2.85 0.02  2.46  0.04 0.90  7312 4.06  0.21  3.6  81   208.8  6.656  6.021  0.635   207.5  6.642  5.892  0.750  B  SBo   Am   
  033641  1689  24340 11Mu  Aur  A4m         21.31  4.82 0.10  1.36  0.03 1.34  7961 4.21  0.18  4.0  79   184.1  6.613  5.902  0.711   157.3  6.479  5.560  0.919  B  V     Am   
  216627  8709 113136 76Del Aqr  A3V         20.31  3.27 0.10 -0.29 -0.01 2.02  8587 3.59 -0.25  3.7  79   125.3  6.190  5.769  0.421   113.5  6.128  5.621  0.507  B  V          
  012111   575   9480 48    Cas  A3IV        28.36  4.49 0.02  1.74  0.03 1.19  7910 4.08 -0.23  4.0  76   177.0  6.408  5.765  0.643   162.8  6.368  5.588  0.780  B  SBo        
x 023281  1139  17395            A5m         23.59  5.59 0.06  2.40  0.03 0.93  7761 4.19  0.05  4.0  76   127.4  5.795  5.064  0.731   127.5  5.958  5.000  0.958  B        Am   
  192640  7736  99770 29    Cyg  A2V         23.42  4.93 0.09  1.68 -0.04 1.24  8845 3.86 -1.41  3.5  74    82.7  5.742  5.417  0.325    94.0  5.966  5.560  0.406  B  V     LB   
  011636   553   8903 6Bet Ari   A5V...      55.60  2.64 0.00  1.37  0.02 1.35  8294 4.12  0.15  3.9  73   192.0  6.913  6.304  0.609   156.9  6.693  5.895  0.798  B  SBo        
  005448   269   4436 37Mu  And  A5V         25.15  3.86 0.04  0.82  0.02 1.56  8147 3.82 -0.14  4.0  72   152.1  6.215  5.635  0.580   136.2  6.158  5.441  0.717  B             
  173880  7069  92161 111    Her A5III       34.61  4.34 0.06  1.98 -0.01 1.11  8567 4.27  0.22  3.8  72   159.7  6.766  6.152  0.614   131.3  6.670  5.862  0.808  B  SB?        
  017093   812  12832 38    Ari  A7III-IV    27.50  5.17 0.00  2.37  0.03 0.94  7541 3.95 -0.23  3.8  69   174.1  6.251  5.522  0.729   166.8  6.237  5.374  0.863  B  V          
  028319  1412  20894 78The2Tau  A7III       21.69  3.40 0.08  0.00  0.03 1.89  7789 3.68 -0.13  4.0  68   163.3  6.158  5.508  0.650   158.4  6.188  5.413  0.775  B  SB1o      H
  095382  4294  53824 59    Leo  A5III       21.57  4.98 0.02  1.63  0.03 1.24  8017 3.95 -0.09  4.0  68   182.5  6.540  5.918  0.622   173.7  6.579  5.835  0.744  B             
x 140436  5849  76952 8Gam CrB   A1Vs        22.36  3.81 0.04  0.51 -0.11 1.74  9274 3.89 -0.27  3.0  68    46.4  5.782  5.460  0.322    43.3  5.766  5.339  0.427  B             
  020320   984  15197 13Zet Eri  A5m         29.72  4.80 0.05  2.12  0.03 1.04  7505 3.91 -0.12  3.8  67   165.8  6.157  5.395  0.762   160.9  6.170  5.267  0.903  B  SBo   Am   
  013161   622  10064 4Bet Tri   A5III       25.73  3.00 0.03  0.02  0.03 1.88  7957 3.68 -0.32  4.0  65   141.8  5.916  5.350  0.566   144.1  6.028  5.357  0.671  B  SB2o       
  027045  1329  19990 50Ome2Tau  A3m         34.55  4.93 0.03  2.59  0.03 0.85  7552 4.26  0.36  3.8  62   186.7  6.445  5.750  0.695   176.7  6.395  5.547  0.848  B  SB    Am   
  200499  8060 104019 22Eta Cap  A5V         20.19  4.82 0.09  1.26  0.02 1.39  8081 3.95 -0.17  4.0  62   147.8  6.135  5.520  0.615   147.5  6.274  5.532  0.742  B  V          
x 029499  1480  21670            A5m         20.33  5.38 0.08  1.84  0.03 1.15  7638 4.08  0.29  3.9  61   163.5  6.191  5.451  0.740   163.2  6.300  5.392  0.908  B  V     Am  H
  116656  5054  65378 79Zet UMa  A2V         38.04  2.23 0.00  0.13 -0.12 1.89  9317 4.10  0.28  2.9  59   131.8  7.116  6.700  0.416   103.5  6.916  6.384  0.532  B  SB2o       
  198639  7984 102843 56    Cyg  A4me...     24.41  5.06 0.06  1.94  0.03 1.11  7921 4.09  0.02  4.0  59   199.4  6.739  6.079  0.660   177.1  6.629  5.796  0.833  B  V?    Am   
x 130841  5531  72622 9Alp2Lib   A3IV        43.02  2.75 0.05  0.87  0.02 1.54  8079 3.96 -0.24  4.0  58   114.6  5.714  5.141  0.573    90.4  5.559  4.812  0.747  B  SB         
  030121  1511  22287 4    Cam   A3m         18.97  5.29 0.13  1.55  0.03 1.27  7700 3.98  0.27  3.9  57   206.7  6.729  6.049  0.680   186.6  6.609  5.749  0.860  B        Am   
  029479  1478  21673 91Sig1Tau  A4m         22.17  5.08 0.08  1.73  0.01 1.20  8406 4.14  0.35  3.9  56   198.4  7.133  6.521  0.612   156.0  6.848  6.016  0.832  B  SBo   Am  H
  030210  1519  22157            Am...       13.85  5.35 0.12  0.94  0.03 1.51  7927 3.94  0.40  4.0  56   199.0  6.764  6.088  0.676   159.5  6.453  5.559  0.894  B  SB1?  Am  H
  222603  8984 116928 18Lam Psc  A7V         30.60  4.49 0.05  1.87  0.03 1.14  7757 3.99 -0.17  4.0  56   168.9  6.260  5.558  0.702   157.7  6.236  5.387  0.849  B  SB         
  212061  8518 110395 48Gam Aqr  A0V         19.94  3.86 0.06  0.30 -0.33 1.91 10384 3.95 -0.08  1.5  54    31.6  6.313  6.051  0.262    28.5  6.227  5.890  0.337  B  SB         
  089021  4033  50372 33Lam UMa  A2IV        23.72  3.45 0.05  0.27 -0.04 1.81  8861 3.61  0.08  3.5  52   141.4  6.733  6.323  0.410   118.8  6.534  6.042  0.492  B  V          
  195725  7850 101093 2The Cep   A7III       23.90  4.21 0.18  0.92  0.03 1.52  7816 3.74  0.16  4.0  49   235.3  7.097  6.512  0.585   208.8  6.897  6.145  0.752  B  SB2o       
  043378  2238  30060 2    Lyn   A2Vs        20.85  4.44 0.03  1.01 -0.10 1.53  9210 4.09 -0.15  3.0  46    84.4  6.223  5.847  0.376    79.8  6.327  5.828  0.499  B  V?         
  027819  1380  20542 64Del2Tau  A7V         20.23  4.80 0.07  1.26  0.03 1.38  8047 3.95 -0.05  4.0  45   179.8  6.532  5.907  0.625   164.3  6.496  5.730  0.766  B  SB        H
  095418  4295  53910 48Bet UMa  A1V         40.89  2.34 0.00  0.40 -0.15 1.80  9489 3.85  0.24  2.7  44   107.7  6.919  6.555  0.364    89.6  6.756  6.314  0.442  B  SB         
x 218396  8799 114189            A5V         25.40  5.97 0.07  2.93  0.03 0.72  7091 4.06 -0.59  3.3  41   133.9  5.720  4.930  0.790   147.3  5.817  4.980  0.837  B             
  084107  3861  47701 15    Leo  A2IV        20.39  5.64 0.06  2.13 -0.02 1.06  8665 4.31  0.01  3.7  38   139.3  6.532  5.969  0.563   115.7  6.485  5.754  0.731  B             
  204188  8210 105860            A8m         21.56  6.08 0.03  2.72  0.03 0.80  7622 4.21  0.02  3.9  36   169.6  6.286  5.527  0.759   159.8  6.262  5.343  0.919  B  SBo   Am   
x 033204  1670  24019            A5m         19.04  5.93 0.35  1.98  0.03 1.09  7530 4.06  0.18  3.8  34   128.0  5.712  4.959  0.753   143.4  6.017  5.058  0.959  B        Am  H
  141795  5892  77622 37Eps Ser  A2m         46.28  3.71 0.06  1.98  0.01 1.11  8367 4.24  0.25  3.9  32   197.2  7.073  6.455  0.618   161.9  6.883  6.056  0.827  B  V     Am   
  173648  7056  91971 6Zet1Lyr   Am          20.88  4.34 0.04  0.90  0.03 1.53  8004 3.90  0.32  4.0  32   219.2  7.045  6.421  0.624   189.6  6.858  6.041  0.817  B  SB1o  Am   
x 027628  1368  20400 60    Tau  A3m         22.53  5.72 0.07  2.41  0.03 0.92  7218 4.05  0.10  3.5  30    59.8  4.665  4.127  0.538    43.8  4.382  3.723  0.659  B  SB1o  Am  H
  028546  1428  21039 81    Tau  Am          22.27  5.47 0.08  2.13  0.03 1.03  7640 4.17  0.23  3.9  28   188.6  6.503  5.788  0.715   167.3  6.357  5.455  0.902  B  V?    Am  H
  060179  2891  36850 66Alp Gem  A2Vm        64.03  1.58 0.00  0.61 -0.08 1.69  9122 3.88 -0.02  3.2  19    91.9  6.294  5.913  0.381    75.2  6.183  5.693  0.490  B  SB1o  Am   
  095608  4300  53954 60    Leo  A1m         25.67  4.42 0.03  1.44 -0.06 1.35  8972 4.20  0.31  3.3  18   135.3  6.822  6.307  0.515    99.6  6.596  5.907  0.689  B        Am   
x 027749  1376  20484 63    Tau  A1m         20.04  5.64 0.07  2.08  0.03 1.05  7448 4.21  0.41  3.7  13   127.4  5.629  4.968  0.661   103.8  5.377  4.566  0.811  B  SB1o  Am  H
x 033254  1672  23983 16    Ori  A2m         18.27  5.43 0.09  1.65  0.03 1.23  7747 4.14  0.28  3.9  13   150.7  6.077  5.343  0.734    99.3  5.589  4.679  0.910  B  SBo   Am  H
  072037  3354  42080 2    UMa   A2m         21.40  5.47 0.00  2.12  0.03 1.04  7918 4.16  0.19  4.0  12   182.5  6.566  5.853  0.713   138.0  6.211  5.270  0.941  B        Am   
  040932  2124  28614 61Mu  Ori  Am...       21.04  4.12 0.04  0.70  0.03 1.61  8005 3.93 -0.12  4.0  11   159.9  6.249  5.610  0.639   130.6  6.037  5.230  0.807  B  SB1o  Am  H
  182564  7371  95081 58Pi  Dra  A2IIIs      14.24  4.60 0.02  0.35 -0.08 1.79  9125 3.80  0.39  3.1  27   146.6  7.169  6.748  0.421   120.2  6.946  6.419  0.527  A             
  172167  7001  91262 3Alp Lyr   A0Vvar     130.22  0.03 0.01  0.60 -0.14 1.72  9435 3.99 -0.53  2.7  22    43.2  5.790  5.487  0.303    49.2  5.928  5.525  0.403  A  V     LB   
  058142  2818  36145 21    Lyn  A1V         11.92  4.61 0.04 -0.05 -0.13 1.97  9384 3.74 -0.05  2.8  19    79.1  6.379  6.037  0.342    76.2  6.390  5.962  0.428  A  V          
  048915  2491  32349 9Alp CMa   A0m...     379.21 -1.44 0.00  1.45 -0.24 1.41  9938 4.31  0.45  2.1  17    82.3  6.929  6.543  0.386    64.9  6.866  6.346  0.520  A  SBo   Am   
  027962  1389  20648 68Del3Tau  A2IV        21.96  4.30 0.06  0.95 -0.05 1.54  8923 3.94  0.25  3.4  11   138.1  6.784  6.315  0.469   108.8  6.586  5.982  0.604  A  SB        H
  047105  2421  31681 24Gam Gem  A0IV        29.85  1.93 0.04 -0.73 -0.08 2.22  9115 3.49 -0.03  3.2  11    80.5  6.203  5.858  0.345    74.5  6.114  5.693  0.421  A  SB         
  214994  8641 112051 43Omi Peg  A1IV        10.93  4.80 0.05 -0.06 -0.14 1.98  9453 3.64  0.18  2.7   6    90.3  6.655  6.307  0.348    80.3  6.537  6.119  0.418  A  V          


==> anc/tableE2.dat <==
  028546  7640 4.17  0.23  3.9  28   13.7  6.574  6.437  0.137  B
  182564  9125 3.80  0.39  3.1  27    2.1  6.885  6.601  0.284  C
x 027749  7448 4.21  0.41  3.7  13   15.2  6.555  6.447  0.108  B
x 033254  7747 4.14  0.28  3.9  13   14.7  6.653  6.512  0.141  B
  072037  7918 4.16  0.19  4.0  12    9.7  6.557  6.394  0.163  B
  040932  8005 3.93 -0.12  4.0  11    3.2  6.165  5.943  0.222  B
  027962  8923 3.94  0.25  3.4  11    3.2  6.855  6.586  0.269  C
  047105  9115 3.49 -0.03  3.2  11    1.2  6.774  6.385  0.389  C


==> anc/tableE3.dat <==
  182564  9125 3.80  0.39  3.1  27   31.8  6.363  6.365 -0.002  A
  058142  9384 3.74 -0.05  2.8  19    6.6  5.477  5.475  0.002  A
  048915  9938 4.31  0.45  2.1  17    9.3  5.870  5.881 -0.011  A
  027962  8923 3.94  0.25  3.4  11    9.4  5.826  5.821  0.005  A
  047105  9115 3.49 -0.03  3.2  11   15.8  5.810  5.805  0.005  A
  214994  9453 3.64  0.18  2.7   6   11.3  5.631  5.637 -0.006  A


==> anc/tableE4.dat <==
  043378  9210 4.09 -0.15  3.0  46   11.7  6.361  6.344  0.017  B
  095418  9489 3.85  0.24  2.7  44   31.7  6.811  6.800  0.011  B
  182564  9125 3.80  0.39  3.1  27   33.5  6.885  6.879  0.006  C
  172167  9435 3.99 -0.53  2.7  22    5.6  5.917  5.900  0.017  D
  060179  9122 3.88 -0.02  3.2  19   34.0  6.961  6.941  0.020  B
  058142  9384 3.74 -0.05  2.8  19   21.1  6.546  6.533  0.013  A
  048915  9938 4.31  0.45  2.1  17   27.4  6.758  6.746  0.012  C
  027962  8923 3.94  0.25  3.4  11   30.2  6.900  6.889  0.011  C
  047105  9115 3.49 -0.03  3.2  11   18.7  6.435  6.428  0.007  C
  214994  9453 3.64  0.18  2.7   6   33.4  6.796  6.785  0.011  C

